Photoluminescence response of acrylic (PMMA) and polytetrafluoroethylene (PTFE) to ultraviolet light

Some publications indicate that poly(methyl methacrylate) (PMMA) and polytetrafluoroethylene (PTFE) exhibit low levels of photoluminesence (fluorescence and/or phosphorescence) when irradiated with photons in the ultraviolet (UV) to visible range. PMMA (also known as acrylic) and PTFE are commonly used to contain the liquid argon (LAr) or xenon (LXe) target material in rare-event search experiments. LAr and LXe scintillate in the vacuum UV region, and the PMMA and PTFE can be directly illuminated by these photons. Photoluminescence from support materials could cause unexpected signals in these detectors. We investigate photoluminesence in the 400 nm to 550 nm region in response to excitation with UV light between 130 nm and 250 nm at levels relevant to rare-event search experiments. Measurements are done at room temperature and the signal intensity is time-integrated over several minutes. We tested PMMA and PTFE samples from the batches used in the DEAP-3600 and LUX experiments and observed no photoluminescence signal. We put limits on the efficiency of the plastics to shift UV photons to a wavelengths region of 400 nm to 550 nm at 0.05% to 0.35% relative to the wavelength shifting efficiency of tetraphenyl-butadiene.

==> plots_inkscapefigure_and_data/all_together.C <==
void all_together()
{
//=========Macro generated from canvas: c5/c5
//=========  (Mon Apr 29 12:12:48 2019) by ROOT version6.09/03
   TCanvas *c5 = new TCanvas("c5", "c5",0,0,1000,1000);
   gStyle->SetOptStat(0);
   c5->Range(0,0,1,1);
   c5->SetFillColor(0);
   c5->SetBorderMode(0);
   c5->SetBorderSize(2);
   c5->SetTopMargin(0.02325581);
   c5->SetBottomMargin(0.025);
   c5->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: c5_1
   TPad *c5_1 = new TPad("c5_1", "c5_1",0,0.7388081,0.9,0.9767442);
   c5_1->Draw();
   c5_1->cd();
   c5_1->Range(0,0,1,1);
   c5_1->SetFillColor(0);
   c5_1->SetBorderMode(0);
   c5_1->SetBorderSize(2);
   c5_1->SetRightMargin(0.02);
   c5_1->SetTopMargin(0);
   c5_1->SetBottomMargin(0);
   c5_1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx2[654] = {
   137.058,
   137.394,
   137.731,
   138.068,
   138.405,
   138.742,
   139.079,
   139.416,
   139.753,
   140.089,
   140.258,
   140.426,
   140.763,
   141.1,
   141.268,
   141.437,
   141.605,
   141.774,
   142.139,
   142.363,
   142.448,
   142.784,
   142.784,
   143.037,
   143.149,
   143.374,
   143.458,
   143.795,
   144.132,
   144.132,
   144.469,
   144.637,
   144.834,
   145.143,
   145.479,
   145.816,
   146.153,
   146.49,
   146.827,
   147.164,
   147.501,
   147.838,
   148.174,
   148.539,
   148.764,
   148.876,
   149.101,
   149.185,
   149.522,
   149.69,
   149.859,
   150.196,
   150.533,
   150.869,
   151.206,
   151.206,
   151.543,
   151.88,
   152.133,
   152.217,
   152.582,
   152.891,
   152.891,
   153.143,
   153.256,
   153.564,
   153.564,
   153.817,
   153.929,
   154.154,
   154.154,
   154.266,
   154.491,
   154.575,
   154.575,
   154.744,
   154.772,
   154.912,
   154.912,
   154.996,
   155.108,
   155.249,
   155.277,
   155.333,
   155.417,
   155.417,
   155.502,
   155.586,
   155.614,
   155.754,
   155.754,
   155.782,
   155.838,
   156.007,
   156.091,
   156.091,
   156.091,
   156.259,
   156.259,
   156.259,
   156.288,
   156.512,
   156.596,
   156.596,
   156.596,
   156.596,
   156.849,
   156.933,
   156.961,
   157.102,
   157.13,
   157.186,
   157.186,
   157.439,
   157.439,
   157.439,
   157.775,
   157.775,
   157.775,
   157.944,
   157.944,
   158.028,
   158.14,
   158.281,
   158.309,
   158.449,
   158.449,
   158.618,
   158.618,
   158.618,
   158.618,
   158.814,
   158.87,
   158.954,
   158.954,
   158.954,
   158.954,
   159.039,
   159.207,
   159.207,
   159.207,
   159.319,
   159.488,
   159.544,
   159.628,
   159.712,
   159.825,
   159.993,
   160.049,
   160.134,
   160.162,
   160.218,
   160.386,
   160.386,
   160.47,
   160.47,
   160.47,
   160.639,
   160.639,
   160.639,
   160.667,
   160.723,
   160.835,
   160.892,
   160.976,
   160.976,
   161.06,
   161.144,
   161.144,
   161.144,
   161.172,
   161.313,
   161.397,
   161.481,
   161.481,
   161.481,
   161.481,
   161.481,
   161.734,
   161.818,
   161.818,
   161.818,
   161.986,
   162.014,
   162.155,
   162.155,
   162.239,
   162.323,
   162.323,
   162.323,
   162.351,
   162.492,
   162.576,
   162.66,
   162.66,
   162.66,
   162.66,
   162.66,
   162.66,
   162.744,
   162.829,
   162.857,
   162.913,
   162.997,
   162.997,
   162.997,
   163.025,
   163.081,
   163.165,
   163.165,
   163.165,
   163.194,
   163.25,
   163.334,
   163.362,
   163.418,
   163.418,
   163.418,
   163.502,
   163.53,
   163.671,
   163.671,
   163.699,
   163.755,
   163.839,
   163.839,
   163.839,
   163.839,
   163.923,
   163.923,
   164.008,
   164.008,
   164.036,
   164.176,
   164.204,
   164.26,
   164.345,
   164.345,
   164.345,
   164.429,
   164.513,
   164.597,
   164.681,
   164.681,
   164.766,
   164.85,
   164.85,
   164.85,
   164.85,
   164.85,
   164.934,
   165.187,
   165.187,
   165.187,
   165.187,
   165.355,
   165.355,
   165.355,
   165.355,
   165.355,
   165.383,
   165.439,
   165.608,
   165.692,
   165.692,
   165.692,
   165.692,
   165.692,
   165.86,
   166.029,
   166.029,
   166.029,
   166.057,
   166.225,
   166.282,
   166.282,
   166.366,
   166.366,
   166.366,
   166.366,
   166.366,
   166.366,
   166.45,
   166.562,
   166.618,
   166.618,
   166.618,
   166.703,
   166.703,
   166.731,
   166.871,
   166.871,
   166.871,
   166.955,
   166.955,
   167.04,
   167.068,
   167.292,
   167.292,
   167.376,
   167.376,
   167.404,
   167.629,
   167.713,
   167.713,
   167.713,
   167.713,
   167.882,
   167.91,
   168.05,
   168.134,
   168.219,
   168.247,
   168.415,
   168.471,
   168.555,
   168.584,
   168.64,
   168.724,
   168.724,
   168.808,
   168.808,
   168.92,
   169.061,
   169.089,
   169.145,
   169.257,
   169.313,
   169.426,
   169.566,
   169.65,
   169.735,
   169.903,
   169.903,
   170.071,
   170.071,
   170.071,
   170.24,
   170.324,
   170.324,
   170.324,
   170.408,
   170.408,
   170.408,
   170.493,
   170.745,
   170.745,
   170.745,
   170.829,
   171.082,
   171.082,
   171.25,
   171.25,
   171.279,
   171.419,
   171.587,
   171.615,
   171.924,
   171.924,
   172.261,
   172.261,
   172.261,
   172.289,
   172.514,
   172.514,
   172.598,
   172.598,
   172.598,
   172.851,
   172.935,
   172.935,
   172.935,
   173.188,
   173.188,
   173.272,
   173.272,
   173.44,
   173.609,
   173.637,
   173.777,
   173.777,
   173.805,
   173.805,
   173.946,
   173.974,
   174.03,
   174.03,
   174.198,
   174.198,
   174.282,
   174.367,
   174.451,
   174.451,
   174.479,
   174.535,
   174.619,
   174.619,
   174.647,
   174.788,
   174.816,
   174.872,
   174.956,
   175.125,
   175.153,
   175.293,
   175.293,
   175.293,
   175.293,
   175.293,
   175.377,
   175.377,
   175.461,
   175.546,
   175.546,
   175.63,
   175.63,
   175.63,
   175.798,
   175.826,
   175.883,
   175.883,
   176.051,
   176.051,
   176.135,
   176.135,
   176.135,
   176.135,
   176.304,
   176.304,
   176.388,
   176.472,
   176.472,
   176.556,
   176.641,
   176.669,
   176.809,
   176.809,
   176.809,
   176.893,
   176.977,
   176.977,
   177.062,
   177.314,
   177.314,
   177.314,
   177.483,
   177.567,
   177.651,
   177.651,
   177.651,
   177.651,
   177.651,
   177.735,
   177.82,
   177.904,
   177.988,
   177.988,
   177.988,
   178.072,
   178.156,
   178.156,
   178.156,
   178.185,
   178.325,
   178.325,
   178.409,
   178.493,
   178.493,
   178.493,
   178.578,
   178.578,
   178.662,
   178.662,
   178.662,
   178.662,
   178.746,
   178.83,
   178.83,
   178.83,
   178.858,
   179.083,
   179.083,
   179.167,
   179.167,
   179.167,
   179.167,
   179.336,
   179.336,
   179.42,
   179.504,
   179.588,
   179.672,
   179.672,
   179.672,
   179.672,
   179.757,
   179.841,
   179.841,
   179.841,
   179.925,
   180.009,
   180.178,
   180.178,
   180.178,
   180.206,
   180.346,
   180.346,
   180.346,
   180.346,
   180.43,
   180.515,
   180.543,
   180.683,
   180.683,
   180.711,
   180.767,
   180.936,
   181.02,
   181.02,
   181.02,
   181.02,
   181.02,
   181.104,
   181.188,
   181.216,
   181.273,
   181.357,
   181.385,
   181.525,
   181.525,
   181.553,
   181.694,
   181.778,
   181.862,
   181.862,
   181.89,
   182.031,
   182.059,
   182.115,
   182.283,
   182.367,
   182.704,
   182.873,
   182.957,
   183.041,
   183.238,
   183.378,
   183.462,
   183.575,
   183.715,
   183.743,
   183.883,
   183.968,
   184.052,
   184.136,
   184.248,
   184.304,
   184.389,
   184.473,
   184.557,
   184.641,
   184.726,
   184.81,
   184.922,
   184.978,
   185.062,
   185.091,
   185.315,
   185.399,
   185.568,
   185.596,
   185.652,
   185.736,
   185.82,
   185.905,
   185.989,
   186.073,
   186.101,
   186.242,
   186.27,
   186.494,
   186.578,
   186.663,
   186.775,
   186.915,
   186.999,
   187.084,
   187.168,
   187.421,
   187.589,
   187.673,
   187.757,
   187.926,
   188.094,
   188.122,
   188.347,
   188.431,
   188.628,
   188.768,
   188.937,
   189.105,
   189.442,
   189.779,
   190.116,
   190.116,
   190.284,
   190.452,
   190.649,
   190.958,
   190.958,
   191.295,
   191.295,
   191.547,
   191.632,
   191.968,
   191.968,
   192.221,
   192.305,
   192.558,
   192.642,
   192.979,
   192.979,
   193.232,
   193.316,
   193.653,
   193.653,
   193.99,
   193.99,
   194.327,
   194.327,
   194.663,
   194.663,
   195,
   195,
   195.253,
   195.337,
   195.59,
   195.674,
   196.011,
   196.179,
   196.348,
   196.516,
   196.853,
   197.19,
   197.358,
   197.527,
   197.864,
   198.201,
   198.538,
   198.874,
   199.211,
   199.38,
   199.548,
   199.717};
   Double_t Graph0_fy2[654] = {
   0.3873285,
   0.386046,
   0.38475,
   0.383454,
   0.382158,
   0.380862,
   0.3795795,
   0.3782835,
   0.3769875,
   0.3756915,
   -0.0606015,
   0.3743955,
   0.373113,
   0.371817,
   -0.0022545,
   0.370521,
   -0.0035505,
   0.244755,
   0.1603665,
   -0.006453,
   0.242163,
   0.2408805,
   -0.132543,
   -0.009045,
   0.3639465,
   -0.0103275,
   0.2382885,
   0.1125225,
   0.60912,
   0.1112265,
   0.1099305,
   0.607176,
   0.1500255,
   0.107352,
   0.106056,
   0.10476,
   0.103464,
   0.1021815,
   0.1008855,
   0.0995895,
   0.0982935,
   0.0969975,
   0.095715,
   0.1357965,
   -0.2799765,
   0.134514,
   -0.156789,
   0.3407805,
   0.3394845,
   -0.096822,
   0.3381885,
   0.3368925,
   0.33561,
   0.334314,
   0.581958,
   0.208548,
   0.5806755,
   0.5793795,
   0.4539375,
   0.8270235,
   0.8671185,
   1.322339,
   0.948915,
   1.196897,
   1.569875,
   1.81764,
   1.444217,
   1.816668,
   2.314129,
   2.562206,
   2.188796,
   3.059667,
   3.183287,
   4.054266,
   3.556373,
   4.427041,
   5.049297,
   6.293484,
   5.795591,
   5.297373,
   6.790622,
   7.412445,
   8.034701,
   6.914227,
   9.278888,
   8.780994,
   8.28279,
   9.651663,
   10.27392,
   11.39364,
   10.89574,
   12.01589,
   10.39752,
   12.1395,
   13.50837,
   13.01049,
   12.5126,
   14.87693,
   14.37904,
   13.88115,
   15.49919,
   15.24938,
   17.24062,
   16.74273,
   16.24483,
   15.74694,
   16.86623,
   17.17709,
   17.73711,
   18.35893,
   18.98119,
   17.73625,
   17.23835,
   19.97579,
   19.47789,
   18.98,
   20.72133,
   20.22343,
   19.78779,
   21.71646,
   21.21857,
   20.84484,
   22.2136,
   22.83543,
   23.45768,
   24.20397,
   22.33688,
   24.70122,
   23.70545,
   23.20755,
   22.77189,
   24.20258,
   23.45552,
   26.44254,
   25.94466,
   25.44677,
   24.94888,
   24.57513,
   26.44157,
   25.94369,
   25.57027,
   26.93903,
   27.68523,
   27.06265,
   28.43153,
   27.93331,
   28.92866,
   29.67485,
   29.05227,
   30.29667,
   30.91893,
   29.79847,
   30.66912,
   30.17123,
   32.16248,
   31.66459,
   31.16669,
   33.53103,
   33.03314,
   32.53524,
   34.15329,
   32.03704,
   34.89947,
   34.27689,
   36.14366,
   35.64578,
   35.14756,
   37.51222,
   37.01433,
   36.51643,
   38.13448,
   38.88077,
   38.38255,
   41.24511,
   40.74721,
   40.24932,
   39.75144,
   39.25355,
   40.4973,
   41.86617,
   41.36828,
   40.93263,
   42.23895,
   42.8612,
   44.10539,
   43.6075,
   43.10929,
   45.47394,
   44.97606,
   44.47817,
   46.09621,
   46.8425,
   46.34428,
   49.8292,
   49.33131,
   48.83342,
   48.33552,
   47.83764,
   47.33975,
   46.966,
   50.20198,
   50.82423,
   49.70376,
   52.44183,
   51.94394,
   51.44606,
   53.06409,
   50.94784,
   54.6817,
   54.1838,
   53.68591,
   55.30395,
   52.06745,
   52.44053,
   53.0628,
   54.80519,
   54.30731,
   53.80942,
   55.17829,
   55.80055,
   56.92027,
   56.42237,
   57.54252,
   55.92416,
   59.7825,
   59.2846,
   58.78671,
   58.28881,
   57.79061,
   57.41719,
   60.65315,
   60.15527,
   61.27541,
   61.89723,
   62.51949,
   61.39903,
   64.26157,
   63.76369,
   63.26579,
   62.76758,
   64.75881,
   64.26061,
   65.75395,
   65.25606,
   64.75784,
   68.24276,
   67.74486,
   67.24698,
   66.74909,
   66.2512,
   65.87745,
   69.73514,
   69.23725,
   68.73935,
   68.24146,
   72.09948,
   71.60158,
   71.10369,
   70.6058,
   70.10792,
   72.72173,
   69.6097,
   72.5964,
   74.96106,
   74.46317,
   73.96527,
   73.46738,
   73.03173,
   75.4583,
   76.32896,
   75.83107,
   75.08423,
   76.95122,
   77.69741,
   76.95035,
   76.45247,
   80.93316,
   80.43527,
   79.93737,
   79.43948,
   78.9416,
   78.44371,
   77.4476,
   77.94506,
   79.68746,
   79.18957,
   78.69168,
   80.55844,
   80.1228,
   81.18071,
   82.92278,
   82.4249,
   81.927,
   81.42879,
   81.05536,
   83.29555,
   83.91781,
   84.1659,
   83.79248,
   85.03688,
   84.53898,
   85.65913,
   85.78275,
   87.64952,
   87.15163,
   86.65373,
   86.15584,
   88.02228,
   88.64454,
   89.39084,
   88.89263,
   89.76361,
   90.38586,
   91.13206,
   90.50948,
   91.75388,
   92.37614,
   91.25567,
   93.62033,
   93.12243,
   92.62422,
   92.25081,
   94.11746,
   94.73929,
   95.36154,
   94.24107,
   96.10773,
   95.48515,
   96.85393,
   96.35549,
   96.85306,
   97.35063,
   98.34576,
   97.84788,
   99.21643,
   98.71853,
   97.59828,
   98.09552,
   100.0868,
   97.59732,
   97.2239,
   99.58856,
   99.09066,
   98.59277,
   98.09455,
   99.8362,
   99.33832,
   98.90266,
   100.3338,
   99.33702,
   98.9636,
   100.2077,
   99.7098,
   100.8299,
   101.4518,
   100.2064,
   100.8287,
   100.2051,
   99.76944,
   100.2038,
   99.70591,
   99.20802,
   100.8261,
   100.5763,
   98.70917,
   99.95357,
   99.45567,
   98.95778,
   99.57917,
   98.95649,
   98.45861,
   97.96071,
   99.32894,
   97.95974,
   98.70625,
   98.20836,
   97.58534,
   97.27352,
   98.08248,
   98.70431,
   96.33933,
   99.32656,
   96.83711,
   97.45894,
   98.0812,
   98.82782,
   96.83626,
   98.08034,
   97.20902,
   97.45765,
   95.46576,
   96.21227,
   95.71438,
   96.83453,
   93.72249,
   94.469,
   93.97111,
   95.09126,
   92.72574,
   93.34799,
   92.10305,
   94.0943,
   92.97339,
   93.59565,
   92.35038,
   91.85249,
   91.35459,
   90.85671,
   90.35882,
   93.84374,
   93.34584,
   92.72316,
   92.10047,
   91.60258,
   91.10436,
   90.60647,
   90.10859,
   88.98768,
   89.60994,
   90.85445,
   90.35655,
   89.85801,
   89.36013,
   88.86191,
   88.36402,
   87.86613,
   87.43048,
   86.86971,
   86.43405,
   87.36728,
   85.87327,
   85.37538,
   86.37084,
   84.25449,
   84.87674,
   83.63147,
   83.13358,
   82.69792,
   84.12904,
   82.13715,
   81.63927,
   82.63472,
   81.5135,
   81.01561,
   80.51771,
   79.95694,
   80.39227,
   79.39616,
   78.89828,
   78.40039,
   77.90249,
   77.46683,
   79.89373,
   76.96829,
   77.40363,
   76.40753,
   75.90964,
   75.41174,
   76.9051,
   74.29084,
   73.79294,
   73.29506,
   74.91309,
   72.67205,
   72.23639,
   73.16962,
   71.67562,
   71.17772,
   70.74208,
   72.67108,
   72.17319,
   70.1813,
   69.68341,
   69.18552,
   68.68762,
   70.67887,
   67.56673,
   67.06884,
   66.69541,
   68.18899,
   68.18812,
   67.69023,
   67.06754,
   66.56965,
   66.07177,
   65.57387,
   64.95086,
   64.45297,
   65.44843,
   64.14115,
   64.70095,
   63.70484,
   63.20695,
   62.70905,
   62.27341,
   64.20241,
   61.71263,
   61.21474,
   60.71684,
   62.2102,
   60.28055,
   60.59108,
   59.09741,
   58.59952,
   59.71967,
   57.97651,
   57.47861,
   56.98072,
   56.48284,
   58.47408,
   55.36193,
   55.98419,
   54.11656,
   53.61867,
   54.73881,
   55.48543,
   51.12824,
   53.36843,
   52.87054,
   52.37264,
   51.87475,
   51.37687,
   49.88286,
   50.13149,
   50.75375,
   48.63749,
   48.88612,
   49.50837,
   47.64074,
   47.14285,
   48.263,
   46.51984,
   47.01741,
   45.39893,
   44.90105,
   46.02119,
   42.78436,
   44.27793,
   45.52245,
   43.28128,
   40.79151,
   39.17207,
   37.05538,
   35.68586,
   35.93449,
   35.31137,
   34.564,
   33.69235,
   34.06535,
   31.69982,
   33.31787,
   30.14327,
   31.57438,
   28.15106,
   30.08007,
   27.59018,
   28.3368,
   26.40715,
   27.34038,
   25.41071,
   26.34394,
   24.35206,
   23.48042,
   23.85341,
   22.23505,
   22.48367,
   23.10593,
   22.60717,
   21.11318,
   19.99227,
   20.61453,
   21.36116,
   19.55598,
   20.11578,
   19.11967,
   17.75015,
   17.99877,
   18.62102,
   16.75339,
   17.37565,
   16.8769,
   15.88079,
   15.00917,
   15.38214,
   14.13689,
   15.13234,
   13.20269,
   14.13592,
   12.5168,
   11.45814,
   12.39135,
   10.9596,
   10.58553,
   9.651339,
   10.14912,
   9.276944,
   9.525573,
   8.902454,
   8.217315,
   8.527856,
   7.406951,
   6.845526,
   5.910692,
   6.033866,
   5.535972,
   5.037444,
   5.285736,
   4.704116,
   4.536959,
   4.163549,
   4.162253,
   3.726594,
   4.161281,
   3.663063,
   3.537297,
   3.101652,
   2.789492,
   3.038121,
   2.539256,
   2.787885,
   2.662119,
   2.288696,
   2.038784,
   2.2874,
   2.161634,
   1.725975,
   1.911398,
   1.537974,
   1.785632,
   1.412208,
   1.659866,
   1.224207,
   1.40963,
   1.036206,
   1.035234,
   1.283864,
   0.784998,
   1.033627,
   0.9078615,
   0.596025,
   1.031035,
   0.594729,
   0.6556815,
   0.6543855,
   0.280314,
   0.5286195,
   0.4028535,
   0.4015575,
   0.4002615,
   0.3989655,
   0.397683,
   0.0858465,
   0.520857,
   0.146799};
   TGraph *graph = new TGraph(654,Graph0_fx2,Graph0_fy2);
   graph->SetName("Graph0");
   graph->SetTitle(" ");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff3399");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2"," ",654,100,800);
   Graph_Graph2->SetMinimum(0.001);
   Graph_Graph2->SetMaximum(105);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph2->SetLineColor(ci);
   Graph_Graph2->GetXaxis()->SetTitle("Emission Wavelength [nm]");
   Graph_Graph2->GetXaxis()->SetLabelFont(42);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.09);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.12);
   Graph_Graph2->GetXaxis()->SetTitleOffset(0.75);
   Graph_Graph2->GetXaxis()->SetTitleFont(42);
   Graph_Graph2->GetYaxis()->SetTitle("Intensity [AU]");
   Graph_Graph2->GetYaxis()->SetLabelFont(42);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.09);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.12);
   Graph_Graph2->GetYaxis()->SetTickLength(0.015);
   Graph_Graph2->GetYaxis()->SetTitleOffset(0.29);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(42);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph2);
   
   graph->Draw("al");
   
   Double_t Graph1_fx3[1351] = {
   110.56,
   110.66,
   110.76,
   110.86,
   110.96,
   111.06,
   111.16,
   111.26,
   111.36,
   111.46,
   111.56,
   111.66,
   111.76,
   111.86,
   111.96,
   112.06,
   112.16,
   112.26,
   112.36,
   112.46,
   112.56,
   112.66,
   112.76,
   112.86,
   112.96,
   113.06,
   113.16,
   113.26,
   113.36,
   113.46,
   113.56,
   113.66,
   113.76,
   113.86,
   113.96,
   114.06,
   114.16,
   114.26,
   114.36,
   114.46,
   114.56,
   114.66,
   114.76,
   114.86,
   114.96,
   115.06,
   115.16,
   115.26,
   115.36,
   115.46,
   115.56,
   115.66,
   115.76,
   115.86,
   115.96,
   116.06,
   116.16,
   116.26,
   116.36,
   116.46,
   116.56,
   116.66,
   116.76,
   116.86,
   116.96,
   117.06,
   117.16,
   117.26,
   117.36,
   117.46,
   117.56,
   117.66,
   117.76,
   117.86,
   117.96,
   118.06,
   118.16,
   118.26,
   118.36,
   118.46,
   118.56,
   118.66,
   118.76,
   118.86,
   118.96,
   119.06,
   119.16,
   119.26,
   119.36,
   119.46,
   119.56,
   119.66,
   119.76,
   119.86,
   119.96,
   120.06,
   120.16,
   120.26,
   120.36,
   120.46,
   120.56,
   120.66,
   120.76,
   120.86,
   120.96,
   121.06,
   121.16,
   121.26,
   121.36,
   121.46,
   121.56,
   121.66,
   121.76,
   121.86,
   121.96,
   122.06,
   122.16,
   122.26,
   122.36,
   122.46,
   122.56,
   122.66,
   122.76,
   122.86,
   122.96,
   123.06,
   123.16,
   123.26,
   123.36,
   123.46,
   123.56,
   123.66,
   123.76,
   123.86,
   123.96,
   124.06,
   124.16,
   124.26,
   124.36,
   124.46,
   124.56,
   124.66,
   124.76,
   124.86,
   124.96,
   125.06,
   125.16,
   125.26,
   125.36,
   125.46,
   125.56,
   125.66,
   125.76,
   125.86,
   125.96,
   126.06,
   126.16,
   126.26,
   126.36,
   126.46,
   126.56,
   126.66,
   126.76,
   126.86,
   126.96,
   127.06,
   127.16,
   127.26,
   127.36,
   127.46,
   127.56,
   127.66,
   127.76,
   127.86,
   127.96,
   128.06,
   128.16,
   128.26,
   128.36,
   128.46,
   128.56,
   128.66,
   128.76,
   128.86,
   128.96,
   129.06,
   129.16,
   129.26,
   129.36,
   129.46,
   129.56,
   129.66,
   129.76,
   129.86,
   129.96,
   130.06,
   130.16,
   130.26,
   130.36,
   130.46,
   130.56,
   130.66,
   130.76,
   130.86,
   130.96,
   131.06,
   131.16,
   131.26,
   131.36,
   131.46,
   131.56,
   131.66,
   131.76,
   131.86,
   131.96,
   132.06,
   132.16,
   132.26,
   132.36,
   132.46,
   132.56,
   132.66,
   132.76,
   132.86,
   132.96,
   133.06,
   133.16,
   133.26,
   133.36,
   133.46,
   133.56,
   133.66,
   133.76,
   133.86,
   133.96,
   134.06,
   134.16,
   134.26,
   134.36,
   134.46,
   134.56,
   134.66,
   134.76,
   134.86,
   134.96,
   135.06,
   135.16,
   135.26,
   135.36,
   135.46,
   135.56,
   135.66,
   135.76,
   135.86,
   135.96,
   136.06,
   136.16,
   136.26,
   136.36,
   136.46,
   136.56,
   136.66,
   136.76,
   136.86,
   136.96,
   137.06,
   137.16,
   137.26,
   137.36,
   137.46,
   137.56,
   137.66,
   137.76,
   137.86,
   137.96,
   138.06,
   138.16,
   138.26,
   138.36,
   138.46,
   138.56,
   138.66,
   138.76,
   138.86,
   138.96,
   139.06,
   139.16,
   139.26,
   139.36,
   139.46,
   139.56,
   139.66,
   139.76,
   139.86,
   139.96,
   140.06,
   140.16,
   140.26,
   140.36,
   140.46,
   140.56,
   140.66,
   140.76,
   140.86,
   140.96,
   141.06,
   141.16,
   141.26,
   141.36,
   141.46,
   141.56,
   141.66,
   141.76,
   141.86,
   141.96,
   142.06,
   142.16,
   142.26,
   142.36,
   142.46,
   142.56,
   142.66,
   142.76,
   142.86,
   142.96,
   143.06,
   143.16,
   143.26,
   143.36,
   143.46,
   143.56,
   143.66,
   143.76,
   143.86,
   143.96,
   144.06,
   144.16,
   144.26,
   144.36,
   144.46,
   144.56,
   144.66,
   144.76,
   144.86,
   144.96,
   145.06,
   145.16,
   145.26,
   145.36,
   145.46,
   145.56,
   145.66,
   145.76,
   145.86,
   145.96,
   146.06,
   146.16,
   146.26,
   146.36,
   146.46,
   146.56,
   146.66,
   146.76,
   146.86,
   146.96,
   147.06,
   147.16,
   147.26,
   147.36,
   147.46,
   147.56,
   147.66,
   147.76,
   147.86,
   147.96,
   148.06,
   148.16,
   148.26,
   148.36,
   148.46,
   148.56,
   148.66,
   148.76,
   148.86,
   148.96,
   149.06,
   149.16,
   149.26,
   149.36,
   149.46,
   149.56,
   149.66,
   149.76,
   149.86,
   149.96,
   150.06,
   150.16,
   150.26,
   150.36,
   150.46,
   150.56,
   150.66,
   150.76,
   150.86,
   150.96,
   151.06,
   151.16,
   151.26,
   151.36,
   151.46,
   151.56,
   151.66,
   151.76,
   151.86,
   151.96,
   152.06,
   152.16,
   152.26,
   152.36,
   152.46,
   152.56,
   152.66,
   152.76,
   152.86,
   152.96,
   153.06,
   153.16,
   153.26,
   153.36,
   153.46,
   153.56,
   153.66,
   153.76,
   153.86,
   153.96,
   154.06,
   154.16,
   154.26,
   154.36,
   154.46,
   154.56,
   154.66,
   154.76,
   154.86,
   154.96,
   155.06,
   155.16,
   155.26,
   155.36,
   155.46,
   155.56,
   155.66,
   155.76,
   155.86,
   155.96,
   156.06,
   156.16,
   156.26,
   156.36,
   156.46,
   156.56,
   156.66,
   156.76,
   156.86,
   156.96,
   157.06,
   157.16,
   157.26,
   157.36,
   157.46,
   157.56,
   157.66,
   157.76,
   157.86,
   157.96,
   158.06,
   158.16,
   158.26,
   158.36,
   158.46,
   158.56,
   158.66,
   158.76,
   158.86,
   158.96,
   159.06,
   159.16,
   159.26,
   159.36,
   159.46,
   159.56,
   159.66,
   159.76,
   159.86,
   159.96,
   160.06,
   160.16,
   160.26,
   160.36,
   160.46,
   160.56,
   160.66,
   160.76,
   160.86,
   160.96,
   161.06,
   161.16,
   161.26,
   161.36,
   161.46,
   161.56,
   161.66,
   161.76,
   161.86,
   161.96,
   162.06,
   162.16,
   162.26,
   162.36,
   162.46,
   162.56,
   162.66,
   162.76,
   162.86,
   162.96,
   163.06,
   163.16,
   163.26,
   163.36,
   163.46,
   163.56,
   163.66,
   163.76,
   163.86,
   163.96,
   164.06,
   164.16,
   164.26,
   164.36,
   164.46,
   164.56,
   164.66,
   164.76,
   164.86,
   164.96,
   165.06,
   165.16,
   165.26,
   165.36,
   165.46,
   165.56,
   165.66,
   165.76,
   165.86,
   165.96,
   166.06,
   166.16,
   166.26,
   166.36,
   166.46,
   166.56,
   166.66,
   166.76,
   166.86,
   166.96,
   167.06,
   167.16,
   167.26,
   167.36,
   167.46,
   167.56,
   167.66,
   167.76,
   167.86,
   167.96,
   168.06,
   168.16,
   168.26,
   168.36,
   168.46,
   168.56,
   168.66,
   168.76,
   168.86,
   168.96,
   169.06,
   169.16,
   169.26,
   169.36,
   169.46,
   169.56,
   169.66,
   169.76,
   169.86,
   169.96,
   170.06,
   170.16,
   170.26,
   170.36,
   170.46,
   170.56,
   170.66,
   170.76,
   170.86,
   170.96,
   171.06,
   171.16,
   171.26,
   171.36,
   171.46,
   171.56,
   171.66,
   171.76,
   171.86,
   171.96,
   172.06,
   172.16,
   172.26,
   172.36,
   172.46,
   172.56,
   172.66,
   172.76,
   172.86,
   172.96,
   173.06,
   173.16,
   173.26,
   173.36,
   173.46,
   173.56,
   173.66,
   173.76,
   173.86,
   173.96,
   174.06,
   174.16,
   174.26,
   174.36,
   174.46,
   174.56,
   174.66,
   174.76,
   174.86,
   174.96,
   175.06,
   175.16,
   175.26,
   175.36,
   175.46,
   175.56,
   175.66,
   175.76,
   175.86,
   175.96,
   176.06,
   176.16,
   176.26,
   176.36,
   176.46,
   176.56,
   176.66,
   176.76,
   176.86,
   176.96,
   177.06,
   177.16,
   177.26,
   177.36,
   177.46,
   177.56,
   177.66,
   177.76,
   177.86,
   177.96,
   178.06,
   178.16,
   178.26,
   178.36,
   178.46,
   178.56,
   178.66,
   178.76,
   178.86,
   178.96,
   179.06,
   179.16,
   179.26,
   179.36,
   179.46,
   179.56,
   179.66,
   179.76,
   179.86,
   179.96,
   180.06,
   180.16,
   180.26,
   180.36,
   180.46,
   180.56,
   180.66,
   180.76,
   180.86,
   180.96,
   181.06,
   181.16,
   181.26,
   181.36,
   181.46,
   181.56,
   181.66,
   181.76,
   181.86,
   181.96,
   182.06,
   182.16,
   182.26,
   182.36,
   182.46,
   182.56,
   182.66,
   182.76,
   182.86,
   182.96,
   183.06,
   183.16,
   183.26,
   183.36,
   183.46,
   183.56,
   183.66,
   183.76,
   183.86,
   183.96,
   184.06,
   184.16,
   184.26,
   184.36,
   184.46,
   184.56,
   184.66,
   184.76,
   184.86,
   184.96,
   185.06,
   185.16,
   185.26,
   185.36,
   185.46,
   185.56,
   185.66,
   185.76,
   185.86,
   185.96,
   186.06,
   186.16,
   186.26,
   186.36,
   186.46,
   186.56,
   186.66,
   186.76,
   186.86,
   186.96,
   187.06,
   187.16,
   187.26,
   187.36,
   187.46,
   187.56,
   187.66,
   187.76,
   187.86,
   187.96,
   188.06,
   188.16,
   188.26,
   188.36,
   188.46,
   188.56,
   188.66,
   188.76,
   188.86,
   188.96,
   189.06,
   189.16,
   189.26,
   189.36,
   189.46,
   189.56,
   189.66,
   189.76,
   189.86,
   189.96,
   190.06,
   190.16,
   190.26,
   190.36,
   190.46,
   190.56,
   190.66,
   190.76,
   190.86,
   190.96,
   191.06,
   191.16,
   191.26,
   191.36,
   191.46,
   191.56,
   191.66,
   191.76,
   191.86,
   191.96,
   192.06,
   192.16,
   192.26,
   192.36,
   192.46,
   192.56,
   192.66,
   192.76,
   192.86,
   192.96,
   193.06,
   193.16,
   193.26,
   193.36,
   193.46,
   193.56,
   193.66,
   193.76,
   193.86,
   193.96,
   194.06,
   194.16,
   194.26,
   194.36,
   194.46,
   194.56,
   194.66,
   194.76,
   194.86,
   194.96,
   195.06,
   195.16,
   195.26,
   195.36,
   195.46,
   195.56,
   195.66,
   195.76,
   195.86,
   195.96,
   196.06,
   196.16,
   196.26,
   196.36,
   196.46,
   196.56,
   196.66,
   196.76,
   196.86,
   196.96,
   197.06,
   197.16,
   197.26,
   197.36,
   197.46,
   197.56,
   197.66,
   197.76,
   197.86,
   197.96,
   198.06,
   198.16,
   198.26,
   198.36,
   198.46,
   198.56,
   198.66,
   198.76,
   198.86,
   198.96,
   199.06,
   199.16,
   199.26,
   199.36,
   199.46,
   199.56,
   199.66,
   199.76,
   199.86,
   199.96,
   200.06,
   200.16,
   200.26,
   200.36,
   200.46,
   200.56,
   200.66,
   200.76,
   200.86,
   200.96,
   201.06,
   201.16,
   201.26,
   201.36,
   201.46,
   201.56,
   201.66,
   201.76,
   201.86,
   201.96,
   202.06,
   202.16,
   202.26,
   202.36,
   202.46,
   202.56,
   202.66,
   202.76,
   202.86,
   202.96,
   203.06,
   203.16,
   203.26,
   203.36,
   203.46,
   203.56,
   203.66,
   203.76,
   203.86,
   203.96,
   204.06,
   204.16,
   204.26,
   204.36,
   204.46,
   204.56,
   204.66,
   204.76,
   204.86,
   204.96,
   205.06,
   205.16,
   205.26,
   205.36,
   205.46,
   205.56,
   205.66,
   205.76,
   205.86,
   205.96,
   206.06,
   206.16,
   206.26,
   206.36,
   206.46,
   206.56,
   206.66,
   206.76,
   206.86,
   206.96,
   207.06,
   207.16,
   207.26,
   207.36,
   207.46,
   207.56,
   207.66,
   207.76,
   207.86,
   207.96,
   208.06,
   208.16,
   208.26,
   208.36,
   208.46,
   208.56,
   208.66,
   208.76,
   208.86,
   208.96,
   209.06,
   209.16,
   209.26,
   209.36,
   209.46,
   209.56,
   209.66,
   209.76,
   209.86,
   209.96,
   210.06,
   210.16,
   210.26,
   210.36,
   210.46,
   210.56,
   210.66,
   210.76,
   210.86,
   210.96,
   211.06,
   211.16,
   211.26,
   211.36,
   211.46,
   211.56,
   211.66,
   211.76,
   211.86,
   211.96,
   212.06,
   212.16,
   212.26,
   212.36,
   212.46,
   212.56,
   212.66,
   212.76,
   212.86,
   212.96,
   213.06,
   213.16,
   213.26,
   213.36,
   213.46,
   213.56,
   213.66,
   213.76,
   213.86,
   213.96,
   214.06,
   214.16,
   214.26,
   214.36,
   214.46,
   214.56,
   214.66,
   214.76,
   214.86,
   214.96,
   215.06,
   215.16,
   215.26,
   215.36,
   215.46,
   215.56,
   215.66,
   215.76,
   215.86,
   215.96,
   216.06,
   216.16,
   216.26,
   216.36,
   216.46,
   216.56,
   216.66,
   216.76,
   216.86,
   216.96,
   217.06,
   217.16,
   217.26,
   217.36,
   217.46,
   217.56,
   217.66,
   217.76,
   217.86,
   217.96,
   218.06,
   218.16,
   218.26,
   218.36,
   218.46,
   218.56,
   218.66,
   218.76,
   218.86,
   218.96,
   219.06,
   219.16,
   219.26,
   219.36,
   219.46,
   219.56,
   219.66,
   219.76,
   219.86,
   219.96,
   220.06,
   220.16,
   220.26,
   220.36,
   220.46,
   220.56,
   220.66,
   220.76,
   220.86,
   220.96,
   221.06,
   221.16,
   221.26,
   221.36,
   221.46,
   221.56,
   221.66,
   221.76,
   221.86,
   221.96,
   222.06,
   222.16,
   222.26,
   222.36,
   222.46,
   222.56,
   222.66,
   222.76,
   222.86,
   222.96,
   223.06,
   223.16,
   223.26,
   223.36,
   223.46,
   223.56,
   223.66,
   223.76,
   223.86,
   223.96,
   224.06,
   224.16,
   224.26,
   224.36,
   224.46,
   224.56,
   224.66,
   224.76,
   224.86,
   224.96,
   225.06,
   225.16,
   225.26,
   225.36,
   225.46,
   225.56,
   225.66,
   225.76,
   225.86,
   225.96,
   226.06,
   226.16,
   226.26,
   226.36,
   226.46,
   226.56,
   226.66,
   226.76,
   226.86,
   226.96,
   227.06,
   227.16,
   227.26,
   227.36,
   227.46,
   227.56,
   227.66,
   227.76,
   227.86,
   227.96,
   228.06,
   228.16,
   228.26,
   228.36,
   228.46,
   228.56,
   228.66,
   228.76,
   228.86,
   228.96,
   229.06,
   229.16,
   229.26,
   229.36,
   229.46,
   229.56,
   229.66,
   229.76,
   229.86,
   229.96,
   230.06,
   230.16,
   230.26,
   230.36,
   230.46,
   230.56,
   230.66,
   230.76,
   230.86,
   230.96,
   231.06,
   231.16,
   231.26,
   231.36,
   231.46,
   231.56,
   231.66,
   231.76,
   231.86,
   231.96,
   232.06,
   232.16,
   232.26,
   232.36,
   232.46,
   232.56,
   232.66,
   232.76,
   232.86,
   232.96,
   233.06,
   233.16,
   233.26,
   233.36,
   233.46,
   233.56,
   233.66,
   233.76,
   233.86,
   233.96,
   234.06,
   234.16,
   234.26,
   234.36,
   234.46,
   234.56,
   234.66,
   234.76,
   234.86,
   234.96,
   235.06,
   235.16,
   235.26,
   235.36,
   235.46,
   235.56,
   235.66,
   235.76,
   235.86,
   235.96,
   236.06,
   236.16,
   236.26,
   236.36,
   236.46,
   236.56,
   236.66,
   236.76,
   236.86,
   236.96,
   237.06,
   237.16,
   237.26,
   237.36,
   237.46,
   237.56,
   237.66,
   237.76,
   237.86,
   237.96,
   238.06,
   238.16,
   238.26,
   238.36,
   238.46,
   238.56,
   238.66,
   238.76,
   238.86,
   238.96,
   239.06,
   239.16,
   239.26,
   239.36,
   239.46,
   239.56,
   239.66,
   239.76,
   239.86,
   239.96,
   240.06,
   240.16,
   240.26,
   240.36,
   240.46,
   240.56,
   240.66,
   240.76,
   240.86,
   240.96,
   241.06,
   241.16,
   241.26,
   241.36,
   241.46,
   241.56,
   241.66,
   241.76,
   241.86,
   241.96,
   242.06,
   242.16,
   242.26,
   242.36,
   242.46,
   242.56,
   242.66,
   242.76,
   242.86,
   242.96,
   243.06,
   243.16,
   243.26,
   243.36,
   243.46,
   243.56,
   243.66,
   243.76,
   243.86,
   243.96,
   244.06,
   244.16,
   244.26,
   244.36,
   244.46,
   244.56,
   244.66,
   244.76,
   244.86,
   244.96,
   245.06,
   245.16,
   245.26,
   245.36,
   245.46,
   245.56};
   Double_t Graph1_fy3[1351] = {
   0.125,
   0.095,
   0.15,
   0,
   0.13,
   0.11,
   0.015,
   0.05,
   0.065,
   -0.02,
   0.175,
   0.05,
   0.15,
   0.105,
   0.075,
   0.065,
   0.08,
   0.185,
   0.135,
   0.185,
   0.07,
   0.05,
   0.14,
   0.09,
   0.14,
   0.16,
   0.1,
   0.2,
   0.22,
   0.08,
   0.15,
   0.195,
   0.225,
   0.13,
   0.145,
   0.28,
   0.225,
   0.175,
   0.32,
   0.275,
   0.31,
   0.305,
   0.385,
   0.345,
   0.32,
   0.39,
   0.525,
   0.36,
   0.5,
   0.485,
   0.465,
   0.425,
   0.5,
   0.63,
   0.59,
   0.7,
   0.76,
   0.645,
   0.845,
   0.81,
   0.795,
   0.905,
   0.915,
   1.065,
   1.065,
   1.195,
   1.315,
   1.46,
   1.47,
   1.555,
   1.565,
   1.59,
   1.955,
   1.895,
   2.18,
   2.09,
   2.47,
   2.565,
   2.605,
   2.82,
   2.895,
   3.3,
   3.44,
   3.81,
   3.69,
   4.1,
   4.32,
   4.635,
   5.005,
   5.47,
   6.13,
   6.46,
   6.4,
   6.855,
   7.775,
   8.125,
   8.41,
   9.3,
   9.3,
   10.085,
   11.12,
   11.2,
   12.08,
   13.14,
   14.57,
   15.29,
   16.275,
   16.39,
   17.35,
   18.035,
   19.6,
   20.53,
   21.12,
   22.025,
   23.375,
   24.575,
   25.185,
   26.23,
   27.835,
   29.615,
   30.625,
   31.92,
   33.725,
   34.57,
   36.115,
   37.19,
   39.45,
   41.23,
   43.935,
   44.315,
   45.755,
   45.67,
   49.07,
   50.315,
   52.29,
   53.595,
   54.95,
   57.15,
   58.41,
   60.53,
   61.925,
   64.295,
   65.39,
   66.98,
   68.3,
   70.46,
   71.815,
   72.105,
   74.06,
   74.94,
   74.555,
   77.295,
   79.63,
   81.285,
   82.59,
   84.445,
   85.075,
   85.465,
   86.705,
   89.51,
   89.925,
   91.275,
   92.1,
   96.69,
   99.98,
   94.78,
   96.42,
   98.37,
   98.775,
   100.335,
   101.355,
   98.265,
   100.345,
   99.92,
   102,
   102.175,
   101.315,
   102.62,
   102.825,
   100.275,
   102.73,
   102.125,
   101.12,
   100.48,
   101.975,
   102.185,
   101.66,
   102.38,
   100.41,
   100.65,
   100.83,
   98.74,
   99.055,
   96.425,
   97.82,
   97.19,
   96.89,
   95.785,
   96.155,
   94.715,
   93.535,
   92.765,
   91.325,
   89.98,
   89.465,
   87.545,
   87.105,
   85.17,
   83.745,
   83.355,
   82.185,
   80.635,
   80.085,
   78.885,
   80.07,
   76.31,
   74.965,
   73.09,
   72.82,
   72.425,
   69.49,
   69.995,
   67.765,
   66.81,
   65.76,
   64.78,
   64.01,
   62.165,
   60.25,
   58.815,
   57.42,
   57.21,
   55.155,
   53.41,
   53.145,
   51.245,
   49.955,
   48.74,
   48.635,
   47.65,
   45.185,
   44.55,
   44.465,
   41.935,
   41.77,
   41.075,
   39.455,
   38.6,
   37.83,
   35.695,
   35.505,
   33.74,
   33.57,
   31.935,
   30.945,
   30.46,
   29.19,
   29.05,
   28.105,
   28.085,
   26.06,
   24.315,
   25.055,
   23.985,
   23.825,
   23.15,
   21.955,
   21.235,
   21.21,
   19.46,
   19.08,
   18.74,
   17.925,
   17.62,
   17.68,
   16.83,
   16.105,
   16.13,
   15.5,
   15.125,
   14.44,
   14.035,
   13.345,
   13.295,
   12.54,
   12.51,
   12.425,
   11.755,
   11.975,
   11.555,
   10.445,
   10.37,
   9.955,
   9.89,
   9.865,
   1.632759,
   1.522414,
   1.476724,
   1.468966,
   1.383621,
   1.386207,
   1.373276,
   1.284483,
   1.351724,
   1.292241,
   1.225,
   1.235345,
   1.091379,
   1.130172,
   1.09569,
   1.067241,
   1.014655,
   0.9836207,
   1,
   0.9551724,
   0.912069,
   0.8758621,
   0.8931034,
   0.8672414,
   0.8456897,
   0.8525862,
   0.8422414,
   0.8077586,
   0.7948276,
   0.7482759,
   0.6741379,
   0.7284483,
   0.6836207,
   0.6724138,
   0.6810345,
   0.6672414,
   0.6551724,
   0.6258621,
   0.6215517,
   0.5482759,
   0.5741379,
   0.5836207,
   0.5698276,
   0.5922414,
   0.4844828,
   0.4922414,
   0.5301724,
   0.4965517,
   0.5103448,
   0.5025862,
   0.4767241,
   0.4810345,
   0.4293103,
   0.5137931,
   0.4655172,
   0.4163793,
   0.4267241,
   0.4310345,
   0.4043103,
   0.4198276,
   0.3956897,
   0.4017241,
   0.3853448,
   0.3689655,
   0.3508621,
   0.3896552,
   0.3051724,
   0.3689655,
   0.3862069,
   0.3913793,
   0.4025862,
   0.3534483,
   0.3456897,
   0.3310345,
   0.3353448,
   0.337931,
   0.3301724,
   0.3387931,
   0.3206897,
   0.3456897,
   0.3396552,
   0.3336207,
   0.3043103,
   0.3017241,
   0.3163793,
   0.3318966,
   0.3,
   0.3077586,
   0.3,
   0.2681034,
   0.262069,
   0.2801724,
   0.2922414,
   0.3172414,
   0.3112069,
   0.2603448,
   0.2982759,
   0.287931,
   0.2706897,
   0.2689655,
   0.2724138,
   0.2939655,
   0.2543103,
   0.2810345,
   0.2663793,
   0.3301724,
   0.2939655,
   0.3008621,
   0.3155172,
   0.2706897,
   0.2982759,
   0.3,
   0.2784483,
   0.3034483,
   0.3215517,
   0.3086207,
   0.3577586,
   0.3103448,
   0.3310345,
   0.3405172,
   0.3448276,
   0.3224138,
   0.3155172,
   0.3482759,
   0.3456897,
   0.3068966,
   0.3396552,
   0.3465517,
   0.3181034,
   0.3413793,
   0.3534483,
   0.3543103,
   0.3655172,
   0.3612069,
   0.3456897,
   0.3698276,
   0.3646552,
   0.3896552,
   0.3956897,
   0.4017241,
   0.3672414,
   0.3931034,
   0.4112069,
   0.4267241,
   0.3982759,
   0.4258621,
   0.4310345,
   0.4534483,
   0.5068966,
   0.4465517,
   0.525,
   0.4836207,
   0.4896552,
   0.5931034,
   0.512931,
   0.4077586,
   0.4741379,
   0.4612069,
   0.4525862,
   0.4396552,
   0.4474138,
   0.4422414,
   0.4206897,
   0.4413793,
   0.4422414,
   0.4206897,
   0.4137931,
   0.4,
   0.437931,
   0.3939655,
   0.412931,
   0.4241379,
   0.412931,
   0.4284483,
   0.3715517,
   0.4043103,
   0.3939655,
   0.4077586,
   0.425,
   0.4224138,
   0.3706897,
   0.4094828,
   0.4,
   0.4551724,
   0.3586207,
   0.4181034,
   0.3913793,
   0.3767241,
   0.3758621,
   0.387931,
   0.4224138,
   0.3741379,
   0.3836207,
   0.4077586,
   0.3853448,
   0.3706897,
   0.3387931,
   0.3767241,
   0.3646552,
   0.3646552,
   0.3853448,
   0.3551724,
   0.3775862,
   0.3663793,
   0.3698276,
   0.3793103,
   0.3974138,
   0.3905172,
   0.3655172,
   0.3887931,
   0.3301724,
   0.3844828,
   0.3422414,
   0.3612069,
   0.3698276,
   0.3698276,
   0.3836207,
   0.3560345,
   0.4137931,
   0.3793103,
   0.3465517,
   0.3517241,
   0.3465517,
   0.3543103,
   0.3181034,
   0.3344828,
   0.3612069,
   0.3715517,
   0.3793103,
   0.362931,
   0.3456897,
   0.362931,
   0.3482759,
   0.3646552,
   0.3172414,
   0.3413793,
   0.3568966,
   0.3284483,
   0.3818966,
   0.3672414,
   0.3318966,
   0.3362069,
   0.3465517,
   0.3068966,
   0.3534483,
   0.3974138,
   0.3689655,
   0.3663793,
   0.3672414,
   0.3681034,
   0.3637931,
   0.3474138,
   0.3991379,
   0.3318966,
   0.3336207,
   0.3474138,
   0.3991379,
   0.4181034,
   0.4025862,
   0.3844828,
   0.375,
   0.3689655,
   0.2965517,
   0.3508621,
   0.3784483,
   0.3439655,
   0.4034483,
   0.3775862,
   0.3801724,
   0.3767241,
   0.3543103,
   0.4,
   0.3844828,
   0.3663793,
   0.3862069,
   0.3991379,
   0.3637931,
   0.4008621,
   0.4103448,
   0.3905172,
   0.4017241,
   0.425,
   0.3982759,
   0.3827586,
   0.3706897,
   0.362931,
   0.3784483,
   0.425,
   0.3913793,
   0.4206897,
   0.4008621,
   0.3836207,
   0.3965517,
   0.4310345,
   0.3896552,
   0.4189655,
   0.4137931,
   0.4137931,
   0.4060345,
   0.3991379,
   0.3801724,
   0.4017241,
   0.3956897,
   0.3698276,
   0.4827586,
   0.4224138,
   0.4137931,
   0.4568966,
   0.4543103,
   0.4525862,
   0.4310345,
   0.4663793,
   0.4767241,
   0.4474138,
   0.4715517,
   0.4560345,
   0.4887931,
   0.4362069,
   0.4818966,
   0.4586207,
   0.4810345,
   0.4698276,
   0.5344828,
   0.5086207,
   0.5068966,
   0.4758621,
   0.4456897,
   0.5155172,
   0.487069,
   0.5008621,
   0.4810345,
   0.5310345,
   0.5017241,
   0.5034483,
   0.4758621,
   0.5103448,
   0.5094828,
   0.4775862,
   0.5405172,
   0.4767241,
   0.5,
   0.4844828,
   0.4853448,
   0.4905172,
   0.4956897,
   0.5258621,
   0.5163793,
   0.5732759,
   0.4913793,
   0.5137931,
   0.5482759,
   0.5681034,
   0.5637931,
   0.5655172,
   0.5681034,
   0.5491379,
   0.5586207,
   0.5568966,
   0.5534483,
   0.5517241,
   0.6206897,
   0.5577586,
   0.6025862,
   0.5896552,
   0.6008621,
   0.5913793,
   0.5198276,
   0.5922414,
   0.5586207,
   0.5818966,
   0.6301724,
   0.5810345,
   0.6275862,
   0.5396552,
   0.5784483,
   0.6077586,
   0.6284483,
   0.5922414,
   0.5991379,
   0.6155172,
   0.6103448,
   0.5974138,
   0.6353448,
   0.5784483,
   0.6405172,
   0.6534483,
   0.6025862,
   0.575,
   0.6267241,
   0.6577586,
   0.5741379,
   0.6362069,
   0.6448276,
   0.6051724,
   0.625,
   0.5793103,
   0.6241379,
   0.6258621,
   0.612931,
   0.6362069,
   0.6043103,
   0.6181034,
   0.6112069,
   0.6448276,
   0.5784483,
   0.5956897,
   0.6413793,
   0.5775862,
   0.6448276,
   0.6405172,
   0.6362069,
   0.6275862,
   0.6198276,
   0.6137931,
   0.5982759,
   0.5965517,
   0.6327586,
   0.6284483,
   0.6112069,
   0.6603448,
   0.6293103,
   0.5905172,
   0.625,
   0.5965517,
   0.6275862,
   0.6474138,
   0.6344828,
   0.6206897,
   0.6206897,
   0.6077586,
   0.6353448,
   0.6405172,
   0.6077586,
   0.6672414,
   0.6172414,
   0.6353448,
   0.625,
   0.5681034,
   0.5948276,
   0.5853448,
   0.6232759,
   0.5887931,
   0.6353448,
   0.6060345,
   0.5336207,
   0.5991379,
   0.6215517,
   0.6198276,
   0.5948276,
   0.5913793,
   0.6224138,
   0.5387931,
   0.6163793,
   0.6422414,
   0.5844828,
   0.5948276,
   0.5293103,
   0.5758621,
   0.5293103,
   0.575,
   0.5689655,
   0.5663793,
   0.6017241,
   0.6112069,
   0.5672414,
   0.5534483,
   0.5887931,
   0.6068966,
   0.5474138,
   0.5939655,
   0.5767241,
   0.5551724,
   0.5241379,
   0.5818966,
   0.5301724,
   0.5637931,
   0.5775862,
   0.5612069,
   0.5137931,
   0.575,
   0.5456897,
   0.5818966,
   0.5474138,
   0.5568966,
   0.5534483,
   0.5922414,
   0.5413793,
   0.5560345,
   0.5655172,
   0.5560345,
   0.5267241,
   0.5396552,
   0.5465517,
   0.537931,
   0.5043103,
   0.4741379,
   0.4810345,
   0.5353448,
   0.5681034,
   0.5336207,
   0.5301724,
   0.5224138,
   0.5603448,
   0.5836207,
   0.575,
   0.5612069,
   0.5413793,
   0.5663793,
   0.5931034,
   0.5413793,
   0.5603448,
   0.5310345,
   0.5689655,
   0.5543103,
   0.5594828,
   0.5706897,
   0.5517241,
   0.5655172,
   0.5637931,
   0.5258621,
   0.5396552,
   0.5612069,
   0.5224138,
   0.5810345,
   0.5405172,
   0.5267241,
   0.5181034,
   0.5646552,
   0.5775862,
   0.5758621,
   0.5922414,
   0.5948276,
   0.562069,
   0.587069,
   0.5922414,
   0.562069,
   0.5965517,
   0.5689655,
   0.5637931,
   0.5862069,
   0.5267241,
   0.5637931,
   0.5422414,
   0.5672414,
   0.6060345,
   0.5698276,
   0.5939655,
   0.6224138,
   0.6008621,
   0.5991379,
   0.5672414,
   0.6301724,
   0.5853448,
   0.6,
   0.5982759,
   0.5586207,
   0.5715517,
   0.637931,
   0.6206897,
   0.55,
   0.5913793,
   0.6344828,
   0.6422414,
   0.5758621,
   0.5887931,
   0.6181034,
   0.6094828,
   0.6275862,
   0.637931,
   0.6456897,
   0.6181034,
   0.6137931,
   0.6293103,
   0.6810345,
   0.6362069,
   0.6568966,
   0.6655172,
   0.6491379,
   0.6672414,
   0.7017241,
   0.6491379,
   0.6758621,
   0.6215517,
   0.6637931,
   0.7474138,
   0.6551724,
   0.6456897,
   0.6586207,
   0.687931,
   0.7,
   0.7112069,
   0.7448276,
   0.7327586,
   0.6560345,
   0.7336207,
   0.6836207,
   0.7698276,
   0.7517241,
   0.6982759,
   0.737069,
   0.7241379,
   0.7086207,
   0.7327586,
   0.7327586,
   0.7827586,
   0.7543103,
   0.8094828,
   0.7525862,
   0.7913793,
   0.762931,
   0.7594828,
   0.7913793,
   0.8232759,
   0.7991379,
   0.875,
   0.8560345,
   0.8086207,
   0.8293103,
   0.862931,
   0.8,
   0.8939655,
   0.8258621,
   0.8051724,
   0.8724138,
   0.912069,
   0.8655172,
   0.8344828,
   0.9103448,
   0.8637931,
   0.8862069,
   0.9163793,
   0.8784483,
   0.9405172,
   0.9439655,
   0.8948276,
   0.9793103,
   0.8827586,
   0.9543103,
   0.937069,
   0.9560345,
   0.9543103,
   0.9551724,
   0.9586207,
   0.9663793,
   0.9284483,
   1.024138,
   0.9887931,
   1.012931,
   1.02069,
   1.075,
   1.025862,
   1.016379,
   1.001724,
   1.025862,
   1.015517,
   1.109483,
   1.131034,
   1.086207,
   1.07069,
   1.072414,
   1.056897,
   1.105172,
   1.151724,
   1.121552,
   1.098276,
   1.10431,
   1.148276,
   1.113793,
   1.096552,
   1.142241,
   1.110345,
   1.118966,
   1.114655,
   1.125862,
   1.181897,
   1.134483,
   1.126724,
   1.128448,
   1.133621,
   1.209483,
   1.188793,
   1.217241,
   1.15431,
   1.25,
   1.221552,
   1.192241,
   1.183621,
   1.203448,
   1.267241,
   1.193966,
   1.253448,
   1.231034,
   1.172414,
   1.226724,
   1.199138,
   1.151724,
   1.22069,
   1.30431,
   1.199138,
   1.234483,
   1.257759,
   1.255172,
   1.319828,
   1.236207,
   1.247414,
   1.277586,
   1.27069,
   1.307759,
   1.275862,
   1.256897,
   1.256034,
   1.287931,
   1.275,
   1.282759,
   1.268966,
   1.251724,
   1.288793,
   1.325862,
   1.313793,
   1.309483,
   1.322414,
   1.340517,
   1.305172,
   1.287069,
   1.264655,
   1.298276,
   1.235345,
   1.336207,
   1.303448,
   1.290517,
   1.339655,
   1.382759,
   1.309483,
   1.376724,
   1.288793,
   1.366379,
   1.343103,
   1.283621,
   1.34569,
   1.30431,
   1.349138,
   1.371552,
   1.281034,
   1.260345,
   1.357759,
   1.293966,
   1.336207,
   1.284483,
   1.346552,
   1.302586,
   1.356897,
   1.248276,
   1.307759,
   1.291379,
   1.364655,
   1.332759,
   1.343103,
   1.306034,
   1.268966,
   1.390517,
   1.322414,
   1.272414,
   1.351724,
   1.327586,
   1.280172,
   1.355172,
   1.251724,
   1.384483,
   1.296552,
   1.344828,
   1.303448,
   1.298276,
   1.276724,
   1.312931,
   1.361207,
   1.300862,
   1.285345,
   1.293966,
   1.251724,
   1.333621,
   1.310345,
   1.317241,
   1.337069,
   1.311207,
   1.267241,
   1.332759,
   1.359483,
   1.305172,
   1.27931,
   1.362931,
   1.314655,
   1.334483,
   1.299138,
   1.362069,
   1.336207,
   1.30431,
   1.368103,
   1.3,
   1.286207,
   1.349138,
   1.366379,
   1.311207,
   1.341379,
   1.332759,
   1.336207,
   1.262931,
   1.362069,
   1.312069,
   1.275862,
   1.364655,
   1.312069,
   1.30431,
   1.281897,
   1.34569,
   1.277586,
   1.287069,
   1.331897,
   1.296552,
   1.261207,
   1.280172,
   1.331034,
   1.276724,
   1.264655,
   1.287069,
   1.336207,
   1.241379,
   1.267241,
   1.350862,
   1.360345,
   1.339655,
   1.297414,
   1.291379,
   1.35,
   1.30431,
   1.331897,
   1.333621,
   1.308621,
   1.358621,
   1.317241,
   1.322414,
   1.346552,
   1.334483,
   1.283621,
   1.325862,
   1.321552,
   1.356897,
   1.312931,
   1.342241,
   1.350862,
   1.351724,
   1.316379,
   1.299138,
   1.314655,
   1.284483,
   1.374138,
   1.292241,
   1.364655,
   1.302586,
   1.334483,
   1.334483,
   1.358621,
   1.334483,
   1.281897,
   1.384483,
   1.318966,
   1.312069,
   1.339655,
   1.375862,
   1.385345,
   1.382759,
   1.350862,
   1.348276,
   1.326724,
   1.351724,
   1.350862,
   1.297414,
   1.286207,
   1.334483,
   1.348276,
   1.348276,
   1.40431,
   1.415517,
   1.334483,
   1.315517,
   1.331034,
   1.290517,
   1.317241,
   1.281034,
   1.308621,
   1.294828,
   1.402586,
   1.286207,
   1.322414,
   1.362069,
   1.359483,
   1.358621,
   1.339655,
   1.306034,
   1.381034,
   1.344828,
   1.298276,
   1.375,
   1.360345,
   1.318103,
   1.286207,
   1.360345,
   1.262069,
   1.273276,
   1.294828,
   1.333621,
   1.310345,
   1.272414,
   1.258621,
   1.306897,
   1.243966,
   1.272414,
   1.296552,
   1.265517,
   1.313793,
   1.24569,
   1.303448,
   1.276724,
   1.276724,
   1.262931,
   1.285345,
   1.250862,
   1.277586,
   1.169828,
   1.243103,
   1.235345,
   1.2,
   1.267241,
   1.281034,
   1.258621,
   1.268103,
   1.257759,
   1.242241,
   1.263793,
   1.188793,
   1.17069,
   1.256034,
   1.259483,
   1.191379,
   1.225,
   1.175,
   1.15431,
   1.17931,
   1.189655,
   1.197414,
   1.185345,
   1.181034,
   1.194828,
   1.180172,
   1.213793,
   1.188793,
   1.105172,
   1.2,
   1.196552,
   1.138793,
   1.153448,
   1.205172,
   1.125862,
   1.186207,
   1.153448,
   1.193966,
   1.126724,
   1.103448,
   1.092241,
   1.214655,
   1.168966,
   1.160345,
   1.111207,
   1.134483,
   1.180172,
   1.102586,
   1.078448,
   1.060345,
   1.15,
   1.090517,
   1.04569,
   1.090517,
   1.107759,
   1.040517,
   1.112069,
   1.108621,
   1.089655,
   1.064655,
   1.088793,
   1.037931,
   1.068966,
   1.068103,
   1.024138,
   1.034483,
   1.014655,
   1.063793,
   1.00431,
   1.011207,
   1.123276,
   1.026724,
   0.9922414,
   1.037069,
   1.022414,
   1.093103,
   1.023276,
   1.030172,
   1.060345,
   0.9663793,
   1.041379,
   1.083621,
   1.025862,
   1.071552,
   1.006897,
   1.044828,
   1.046552,
   1.014655,
   1.002586,
   1.052586,
   1.060345,
   1.012931,
   1.076724,
   1.034483,
   1.013793,
   1.023276,
   0.9724138,
   1.121552,
   1.063793,
   1.069828,
   1.038793,
   1.056897,
   1.026724,
   1.072414,
   1.114655,
   1.131034,
   1.153448,
   1.158621,
   1.153448,
   1.123276,
   1.126724,
   1.138793,
   1.066379,
   1.144828,
   1.202586,
   1.139655,
   1.172414,
   1.190517,
   1.163793,
   1.166379,
   1.25431,
   1.248276,
   1.217241,
   1.256897,
   1.262069,
   1.231034,
   1.299138,
   1.358621,
   1.284483};
   graph = new TGraph(1351,Graph1_fx3,Graph1_fy3);
   graph->SetName("Graph1");
   graph->SetTitle(" ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3"," ",1351,100,800);
   Graph_Graph3->SetMinimum(0.001);
   Graph_Graph3->SetMaximum(105);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetTitle("Emission Wavelength [nm]");
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.09);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.12);
   Graph_Graph3->GetXaxis()->SetTitleOffset(0.75);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetTitle("Intensity [AU]");
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.09);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.12);
   Graph_Graph3->GetYaxis()->SetTickLength(0.015);
   Graph_Graph3->GetYaxis()->SetTitleOffset(0.29);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   graph->Draw("l");
   
   Double_t Graph2_fx4[385] = {
   350.41,
   351.21,
   352,
   352.8,
   353.59,
   354.39,
   355.18,
   355.97,
   356.77,
   357.56,
   358.36,
   359.15,
   359.95,
   360.74,
   361.53,
   362.33,
   363.12,
   363.91,
   364.71,
   365.5,
   366.29,
   367.09,
   367.88,
   368.67,
   369.47,
   370.26,
   371.05,
   371.85,
   372.64,
   373.43,
   374.22,
   375.02,
   375.81,
   376.6,
   377.39,
   378.18,
   378.98,
   379.77,
   380.56,
   381.35,
   382.14,
   382.94,
   383.73,
   384.52,
   385.31,
   386.1,
   386.89,
   387.68,
   388.47,
   389.27,
   390.06,
   390.85,
   391.64,
   392.43,
   393.22,
   394.01,
   394.8,
   395.59,
   396.38,
   397.17,
   397.96,
   398.75,
   399.54,
   400.33,
   401.12,
   401.91,
   402.7,
   403.49,
   404.28,
   405.07,
   405.86,
   406.65,
   407.44,
   408.23,
   409.01,
   409.8,
   410.59,
   411.38,
   412.17,
   412.96,
   413.75,
   414.54,
   415.32,
   416.11,
   416.9,
   417.69,
   418.48,
   419.26,
   420.05,
   420.84,
   421.63,
   422.42,
   423.2,
   423.99,
   424.78,
   425.57,
   426.35,
   427.14,
   427.93,
   428.71,
   429.5,
   430.29,
   431.07,
   431.86,
   432.65,
   433.43,
   434.22,
   435.01,
   435.79,
   436.58,
   437.37,
   438.15,
   438.94,
   439.72,
   440.51,
   441.29,
   442.08,
   442.87,
   443.65,
   444.44,
   445.22,
   446.01,
   446.79,
   447.58,
   448.36,
   449.15,
   449.93,
   450.72,
   451.5,
   452.29,
   453.07,
   453.86,
   454.64,
   455.42,
   456.21,
   456.99,
   457.78,
   458.56,
   459.34,
   460.13,
   460.91,
   461.7,
   462.48,
   463.26,
   464.05,
   464.83,
   465.61,
   466.4,
   467.18,
   467.96,
   468.74,
   469.53,
   470.31,
   471.09,
   471.88,
   472.66,
   473.44,
   474.22,
   475.01,
   475.79,
   476.57,
   477.35,
   478.13,
   478.92,
   479.7,
   480.48,
   481.26,
   482.04,
   482.82,
   483.6,
   484.39,
   485.17,
   485.95,
   486.73,
   487.51,
   488.29,
   489.07,
   489.85,
   490.63,
   491.41,
   492.19,
   492.98,
   493.76,
   494.54,
   495.32,
   496.1,
   496.88,
   497.66,
   498.44,
   499.22,
   500,
   500.78,
   501.55,
   502.33,
   503.11,
   503.89,
   504.67,
   505.45,
   506.23,
   507.01,
   507.79,
   508.57,
   509.35,
   510.12,
   510.9,
   511.68,
   512.46,
   513.24,
   514.02,
   514.8,
   515.57,
   516.35,
   517.13,
   517.91,
   518.68,
   519.46,
   520.24,
   521.02,
   521.8,
   522.57,
   523.35,
   524.13,
   524.9,
   525.68,
   526.46,
   527.24,
   528.01,
   528.79,
   529.57,
   530.34,
   531.12,
   531.9,
   532.67,
   533.45,
   534.22,
   535,
   535.78,
   536.55,
   537.33,
   538.1,
   538.88,
   539.65,
   540.43,
   541.21,
   541.98,
   542.76,
   543.53,
   544.31,
   545.08,
   545.86,
   546.63,
   547.41,
   548.18,
   548.96,
   549.73,
   550.51,
   551.28,
   552.05,
   552.83,
   553.6,
   554.38,
   555.15,
   555.92,
   556.7,
   557.47,
   558.25,
   559.02,
   559.79,
   560.57,
   561.34,
   562.11,
   562.89,
   563.66,
   564.43,
   565.21,
   565.98,
   566.75,
   567.52,
   568.3,
   569.07,
   569.84,
   570.61,
   571.39,
   572.16,
   572.93,
   573.7,
   574.48,
   575.25,
   576.02,
   576.79,
   577.56,
   578.33,
   579.11,
   579.88,
   580.65,
   581.42,
   582.19,
   582.96,
   583.73,
   584.5,
   585.28,
   586.05,
   586.82,
   587.59,
   588.36,
   589.13,
   589.9,
   590.67,
   591.44,
   592.21,
   592.98,
   593.75,
   594.52,
   595.29,
   596.06,
   596.83,
   597.6,
   598.37,
   599.14,
   599.91,
   600.68,
   601.45,
   602.22,
   602.98,
   603.75,
   604.52,
   605.29,
   606.06,
   606.83,
   607.6,
   608.37,
   609.13,
   609.9,
   610.67,
   611.44,
   612.21,
   612.97,
   613.74,
   614.51,
   615.28,
   616.05,
   616.81,
   617.58,
   618.35,
   619.12,
   619.88,
   620.65,
   621.42,
   622.18,
   622.95,
   623.72,
   624.49,
   625.25,
   626.02,
   626.79,
   627.55,
   628.32,
   629.08,
   629.85,
   630.62,
   631.38,
   632.15,
   632.92,
   633.68,
   634.45,
   635.21,
   635.98,
   636.74,
   637.51,
   638.27,
   639.04,
   639.8,
   640.57,
   641.34,
   642.1,
   642.86,
   643.63,
   644.39,
   645.16,
   645.92,
   646.69,
   647.45,
   648.22,
   648.98,
   649.75};
   Double_t Graph2_fy4[385] = {
   0.01373145,
   0.004258625,
   0.001063455,
   0.00317595,
   -0.0032159,
   -0.02157115,
   -0.0086126,
   -0.006493525,
   0.006506125,
   0.01620283,
   0.01185785,
   0.001085385,
   -0.01403313,
   -0.02137383,
   -0.02018117,
   -0.004221425,
   0.01054055,
   0.0240883,
   0.02177827,
   0.005184925,
   -0.0164814,
   -0.01132777,
   -0.0174194,
   0.00909955,
   0.01406712,
   0.00696395,
   0.01975495,
   0,
   -0.008644675,
   -0.008518275,
   -0.000944115,
   0.0092442,
   0.0100188,
   0.0116976,
   0.008834275,
   0.00436105,
   0.00172751,
   -0.0050719,
   0.003344475,
   0,
   0.01546183,
   0.01446463,
   0.01506755,
   0.01628145,
   0.01223078,
   0.01891555,
   0.02250327,
   0.02006648,
   0.036669,
   0.03330525,
   3.92245,
   4.2825,
   5.105275,
   6.147675,
   5.596025,
   7.179975,
   8.244325,
   9.1241,
   10.9159,
   11.76015,
   13.43215,
   14.1945,
   16.9014,
   18.46225,
   20.43747,
   23.3534,
   26.031,
   28.54175,
   31.34575,
   35.33925,
   37.55175,
   40.982,
   44.718,
   47.81475,
   50.98925,
   53.54175,
   56.059,
   57.8815,
   60.47075,
   63.30925,
   65.2615,
   67.14475,
   69.1045,
   71.6605,
   72.4435,
   73.311,
   75.56075,
   74.89725,
   77.31225,
   78.388,
   78.53325,
   80.7875,
   80.22,
   80.07575,
   80.531,
   79.91475,
   80.47875,
   80.55125,
   79.8555,
   80.396,
   79.92125,
   78.40375,
   78.15975,
   77.1035,
   75.95675,
   75.731,
   73.88725,
   75.293,
   73.3865,
   72.69975,
   70.686,
   70.331,
   69.66125,
   67.41275,
   66.9465,
   66.75,
   66.14225,
   65.308,
   64.29625,
   64.24925,
   62.41225,
   61.449,
   59.90275,
   60.639,
   59.43125,
   58.9865,
   57.8375,
   57.541,
   55.8295,
   54.4245,
   54.13625,
   53.49925,
   52.76925,
   52.43075,
   51.29075,
   49.817,
   48.3965,
   48.006,
   47.1595,
   45.858,
   45.47775,
   44.97575,
   43.02025,
   41.80875,
   41.09125,
   40.55475,
   39.5275,
   39.08575,
   37.28675,
   37.03025,
   36.052,
   34.93425,
   34.37775,
   34.161,
   33.49475,
   32.58525,
   31.47375,
   30.372,
   29.56025,
   28.6045,
   28.498,
   27.96925,
   27.5735,
   26.636,
   26.3505,
   25.5585,
   23.88963,
   24.15108,
   23.82988,
   23.32418,
   22.60142,
   22.30282,
   21.9165,
   20.39185,
   20.28405,
   19.9238,
   19.6914,
   18.81138,
   18.77863,
   17.96895,
   17.2945,
   17.27635,
   16.62412,
   16.01203,
   16.10405,
   15.5591,
   14.8737,
   14.36085,
   14.12562,
   13.77345,
   13.47418,
   13.5703,
   12.90563,
   12.0351,
   11.85008,
   11.25727,
   11.62693,
   11.11925,
   10.9635,
   10.94255,
   10.71148,
   10.0805,
   9.626925,
   8.896125,
   8.754775,
   8.6574,
   8.67575,
   8.554825,
   8.26535,
   7.9699,
   7.629775,
   6.83005,
   7.283075,
   7.333175,
   7.171325,
   6.603775,
   6.266825,
   5.992375,
   6.611375,
   5.763175,
   5.708275,
   5.5941,
   5.5518,
   5.017175,
   5.26625,
   4.691225,
   4.53515,
   4.677325,
   4.606325,
   4.514825,
   4.75945,
   4.15915,
   4.00865,
   4.03205,
   3.80195,
   3.453925,
   3.476475,
   3.50285,
   3.358175,
   3.465525,
   3.295125,
   3.263125,
   3.1775,
   3.058025,
   2.91345,
   2.6866,
   2.8228,
   2.48558,
   2.676325,
   2.863125,
   2.77605,
   2.360498,
   2.303855,
   2.304113,
   2.05575,
   2.162698,
   2.159248,
   2.270682,
   1.995733,
   2.104455,
   1.747912,
   1.799452,
   1.552453,
   1.443803,
   1.605498,
   1.738415,
   1.62762,
   1.35675,
   1.27487,
   1.38425,
   1.139172,
   1.273895,
   1.381533,
   1.136367,
   1.191467,
   1.326025,
   1.163312,
   1.16297,
   0.70244,
   0.9985975,
   0.890145,
   0.728125,
   0.916795,
   1.26775,
   1.052717,
   1.07765,
   0.7810825,
   0.7285075,
   0.566545,
   0.80947,
   0.890805,
   0.64722,
   0.86314,
   0.86334,
   0.701245,
   0.215406,
   0.64631,
   0.51057,
   0.4564375,
   0.9127975,
   0.9405825,
   0.6461775,
   0.7266425,
   0.4308425,
   0.05392125,
   0.1349555,
   0.80947,
   0.458535,
   1.051823,
   0.458035,
   0.4853875,
   0.1346277,
   -0.0269475,
   0.377875,
   0.5671925,
   0.5947025,
   0.7047325,
   0.3791925,
   0.1085485,
   0.4064225,
   -0.001896998,
   0.005417175,
   0.002435433,
   0.006222975,
   0.00649155,
   0.002704,
   0.00406185,
   0.00027084,
   -0.001355602,
   0.002712075,
   0.004612975,
   0.001357995,
   0.004895125,
   0.002172202,
   0.00135556,
   0.002437735,
   0.002436922,
   0.0005417025,
   0.0002711725,
   0.0032531,
   0.0032574,
   0.001087645,
   0.0032649,
   0.0005458975,
   0.00191326,
   0.00328175,
   0.001094365,
   0.0027359,
   0.004654225,
   0.0035594,
   0.00054765,
   -0.0008210275,
   -0.0005475225,
   0.000822215,
   -0.00082196,
   0.0002734625,
   0.00109315,
   0.001910173,
   0.001366515,
   0.00191674,
   0,
   -0.00109489,
   0.000547725,
   0.00055016,
   0.001374305,
   0.00082432,
   0.001646845,
   0.002198955,
   -0.0002750625,
   0.0011014,
   0.001375775,
   0.0005508825,
   0.001103188,
   0.001103908,
   0.0005521025,
   0.002758275,
   -0.001103817,
   -0.002762875,
   -0.001934877,
   -0.00193351,
   0.003318625,
   0.00110746,
   0.001663585,
   -0.00111041,
   -0.001945975};
   graph = new TGraph(385,Graph2_fx4,Graph2_fy4);
   graph->SetName("Graph2");
   graph->SetTitle(" ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4"," ",385,100,800);
   Graph_Graph4->SetMinimum(0.001);
   Graph_Graph4->SetMaximum(105);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph4->SetLineColor(ci);
   Graph_Graph4->GetXaxis()->SetTitle("Emission Wavelength [nm]");
   Graph_Graph4->GetXaxis()->SetLabelFont(42);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.09);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.12);
   Graph_Graph4->GetXaxis()->SetTitleOffset(0.75);
   Graph_Graph4->GetXaxis()->SetTitleFont(42);
   Graph_Graph4->GetYaxis()->SetTitle("Intensity [AU]");
   Graph_Graph4->GetYaxis()->SetLabelFont(42);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.09);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.12);
   Graph_Graph4->GetYaxis()->SetTickLength(0.015);
   Graph_Graph4->GetYaxis()->SetTitleOffset(0.29);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(42);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph4);
   
   graph->Draw("l");
   TText *text = new TText(110,95,"a)");
   text->SetTextFont(42);
   text->SetTextSize(0.1);
   text->Draw();
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph0","LXe scintillation","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph1","LAr scintillation","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph2","TPB emission","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c5_1->Modified();
   c5->cd();
  
// ------------>Primitives in pad: c5_2
   TPad *c5_2 = new TPad("c5_2", "c5_2",0,0.5008721,0.9,0.7388081);
   c5_2->Draw();
   c5_2->cd();
   c5_2->Range(0,0,1,1);
   c5_2->SetFillColor(0);
   c5_2->SetBorderMode(0);
   c5_2->SetBorderSize(2);
   c5_2->SetRightMargin(0.02);
   c5_2->SetTopMargin(0);
   c5_2->SetBottomMargin(0);
   c5_2->SetFrameBorderMode(0);
   
   Double_t Graph0_fx5[157] = {
   165.457,
   165.85,
   165.862,
   166.258,
   166.919,
   167.353,
   167.761,
   168.301,
   168.309,
   168.464,
   169.112,
   169.278,
   170.198,
   170.994,
   172.945,
   175.446,
   178.551,
   182.446,
   183.717,
   185.268,
   186.961,
   188.29,
   189.648,
   190.669,
   192.193,
   193.213,
   194.857,
   197.152,
   198.462,
   200.537,
   203.188,
   205.717,
   207.722,
   210.295,
   213.857,
   215.264,
   219.181,
   221.825,
   225.899,
   230.094,
   234.288,
   238.616,
   242.66,
   246.846,
   251.033,
   255.221,
   259.409,
   263.596,
   267.784,
   271.972,
   276.162,
   280.351,
   284.538,
   288.605,
   292.907,
   296.774,
   299.592,
   302.217,
   305.441,
   309.628,
   313.817,
   318.011,
   322.204,
   326.397,
   330.591,
   334.786,
   338.98,
   343.172,
   347.364,
   351.554,
   355.744,
   359.934,
   364.125,
   368.322,
   372.519,
   376.717,
   380.915,
   385.111,
   389.306,
   393.501,
   397.696,
   401.895,
   406.095,
   410.295,
   414.496,
   418.7,
   422.904,
   427.108,
   431.312,
   435.377,
   439.722,
   442.968,
   447.294,
   450.663,
   454.03,
   457.278,
   459.927,
   462.456,
   464.985,
   467.633,
   470.88,
   474.248,
   477.755,
   481.169,
   484.515,
   487.902,
   491.247,
   495.284,
   498.126,
   501.655,
   504.061,
   507.544,
   509.591,
   512.119,
   514.647,
   517.176,
   518.866,
   520.556,
   522.246,
   523.935,
   525.625,
   527.314,
   529.845,
   532.379,
   534.911,
   537.561,
   540.689,
   543.458,
   546.583,
   550.55,
   552.874,
   556.796,
   560.999,
   565.203,
   569.407,
   573.609,
   577.812,
   582.014,
   586.215,
   590.416,
   594.617,
   598.817,
   603.016,
   607.214,
   611.413,
   615.61,
   619.806,
   624.003,
   628.198,
   632.394,
   636.591,
   640.787,
   644.982,
   649.178,
   653.373,
   657.568,
   661.344};
   Double_t Graph0_fy5[157] = {
   19.794,
   20.889,
   20.413,
   21.366,
   21.785,
   22.318,
   22.795,
   23.604,
   23.271,
   24.264,
   24.724,
   25.285,
   26.073,
   26.7,
   27.285,
   27.938,
   28.407,
   28.413,
   27.908,
   27.356,
   26.752,
   26.144,
   25.498,
   24.943,
   24.347,
   23.799,
   23.224,
   22.522,
   21.882,
   21.31,
   20.738,
   20.245,
   19.712,
   19.266,
   19.004,
   18.662,
   18.558,
   18.276,
   18.303,
   18.311,
   18.358,
   18.633,
   19.061,
   19.422,
   19.745,
   20.049,
   20.325,
   20.628,
   20.942,
   21.208,
   21.397,
   21.644,
   21.958,
   22.29,
   22.813,
   23.366,
   23.923,
   24.417,
   24.878,
   25.22,
   25.467,
   25.475,
   25.551,
   25.635,
   25.663,
   25.662,
   25.718,
   25.813,
   25.936,
   26.144,
   26.353,
   26.542,
   26.694,
   26.607,
   26.521,
   26.377,
   26.242,
   26.222,
   26.221,
   26.22,
   26.191,
   26.018,
   25.808,
   25.597,
   25.348,
   24.985,
   24.584,
   24.221,
   23.858,
   23.447,
   23.037,
   22.595,
   22.158,
   21.616,
   21.138,
   20.672,
   20.162,
   19.685,
   19.192,
   18.717,
   18.246,
   17.745,
   17.292,
   16.825,
   16.49,
   15.966,
   15.631,
   15.23,
   14.786,
   14.482,
   14.087,
   13.814,
   13.406,
   12.972,
   12.495,
   12.023,
   11.518,
   11.012,
   10.535,
   10.058,
   9.582,
   9.105,
   8.529,
   7.862,
   7.242,
   6.701,
   6.197,
   5.679,
   5.324,
   4.847,
   4.57,
   4.296,
   3.933,
   3.579,
   3.216,
   2.901,
   2.576,
   2.298,
   2.021,
   1.782,
   1.543,
   1.332,
   1.15,
   1.006,
   0.862,
   0.766,
   0.689,
   0.64,
   0.611,
   0.581,
   0.466,
   0.436,
   0.435,
   0.387,
   0.386,
   0.385,
   0.36};
   graph = new TGraph(157,Graph0_fx5,Graph0_fy5);
   graph->SetName("Graph0");
   graph->SetTitle(" ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff3399");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5"," ",157,100,800);
   Graph_Graph5->SetMinimum(0.001);
   Graph_Graph5->SetMaximum(105);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph5->SetLineColor(ci);
   Graph_Graph5->GetXaxis()->SetTitle(" Wavelength [nm]   ");
   Graph_Graph5->GetXaxis()->SetLabelFont(42);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.09);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.12);
   Graph_Graph5->GetXaxis()->SetTitleOffset(0.75);
   Graph_Graph5->GetXaxis()->SetTitleFont(42);
   Graph_Graph5->GetYaxis()->SetTitle("Transmit./QE [%]");
   Graph_Graph5->GetYaxis()->SetLabelFont(42);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.09);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.12);
   Graph_Graph5->GetYaxis()->SetTickLength(0.015);
   Graph_Graph5->GetYaxis()->SetTitleOffset(0.29);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(42);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph5);
   
   graph->Draw("al");
   
   Double_t Graph1_fx6[57] = {
   276.612,
   276.189,
   275.363,
   279.692,
   282.278,
   282.599,
   283.783,
   291.55,
   301.929,
   304.291,
   310.507,
   324.28,
   334.121,
   360.091,
   365.806,
   382.001,
   402.016,
   407.736,
   423.944,
   441.412,
   451.605,
   462.094,
   472.592,
   483.091,
   502.575,
   512.701,
   522.255,
   537.199,
   547.129,
   556.772,
   567.782,
   572.872,
   583.002,
   592.486,
   602.309,
   606.161,
   611.355,
   616.369,
   619.701,
   626.278,
   638.281,
   642.161,
   648.902,
   653.723,
   659.482,
   662.336,
   666.34,
   664.387,
   672.112,
   675.727,
   680.305,
   688.872,
   692.447,
   699.679,
   702.73,
   703.563,
   711.436};
   Double_t Graph1_fy6[57] = {
   0.169,
   0.138,
   0.123,
   0.498,
   0.618,
   0.777,
   0.907,
   2.082,
   8.928,
   10.908,
   13.271,
   17.645,
   20.353,
   24.199,
   24.486,
   25.007,
   24.864,
   24.658,
   23.99,
   22.604,
   21.965,
   21.461,
   20.295,
   19.137,
   16.292,
   14.923,
   13.626,
   11.166,
   9.541,
   7.928,
   6.267,
   5.873,
   5.031,
   4.131,
   3.095,
   2.806,
   2.372,
   1.907,
   1.713,
   1.348,
   0.962,
   0.748,
   0.577,
   0.468,
   0.402,
   0.305,
   0.201,
   0.239,
   0.164,
   0.124,
   0.09,
   0.059,
   0.05,
   0.036,
   0.025,
   0.028,
   0.02};
   graph = new TGraph(57,Graph1_fx6,Graph1_fy6);
   graph->SetName("Graph1");
   graph->SetTitle(" ");
   graph->SetFillColor(1);
   graph->SetLineColor(14);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6"," ",100,100,800);
   Graph_Graph6->SetMinimum(0.001);
   Graph_Graph6->SetMaximum(105);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph6->SetLineColor(ci);
   Graph_Graph6->GetXaxis()->SetTitle(" Wavelength [nm]   ");
   Graph_Graph6->GetXaxis()->SetLabelFont(42);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.09);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.12);
   Graph_Graph6->GetXaxis()->SetTitleOffset(0.75);
   Graph_Graph6->GetXaxis()->SetTitleFont(42);
   Graph_Graph6->GetYaxis()->SetTitle("Transmit./QE [%]");
   Graph_Graph6->GetYaxis()->SetLabelFont(42);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.09);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.12);
   Graph_Graph6->GetYaxis()->SetTickLength(0.015);
   Graph_Graph6->GetYaxis()->SetTitleOffset(0.29);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(42);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph6);
   
   graph->Draw("l");
   
   Double_t Graph2_fx7[501] = {
   780,
   779,
   778,
   777,
   776,
   775,
   774,
   773,
   772,
   771,
   770,
   769,
   768,
   767,
   766,
   765,
   764,
   763,
   762,
   761,
   760,
   759,
   758,
   757,
   756,
   755,
   754,
   753,
   752,
   751,
   750,
   749,
   748,
   747,
   746,
   745,
   744,
   743,
   742,
   741,
   740,
   739,
   738,
   737,
   736,
   735,
   734,
   733,
   732,
   731,
   730,
   729,
   728,
   727,
   726,
   725,
   724,
   723,
   722,
   721,
   720,
   719,
   718,
   717,
   716,
   715,
   714,
   713,
   712,
   711,
   710,
   709,
   708,
   707,
   706,
   705,
   704,
   703,
   702,
   701,
   700,
   699,
   698,
   697,
   696,
   695,
   694,
   693,
   692,
   691,
   690,
   689,
   688,
   687,
   686,
   685,
   684,
   683,
   682,
   681,
   680,
   679,
   678,
   677,
   676,
   675,
   674,
   673,
   672,
   671,
   670,
   669,
   668,
   667,
   666,
   665,
   664,
   663,
   662,
   661,
   660,
   659,
   658,
   657,
   656,
   655,
   654,
   653,
   652,
   651,
   650,
   649,
   648,
   647,
   646,
   645,
   644,
   643,
   642,
   641,
   640,
   639,
   638,
   637,
   636,
   635,
   634,
   633,
   632,
   631,
   630,
   629,
   628,
   627,
   626,
   625,
   624,
   623,
   622,
   621,
   620,
   619,
   618,
   617,
   616,
   615,
   614,
   613,
   612,
   611,
   610,
   609,
   608,
   607,
   606,
   605,
   604,
   603,
   602,
   601,
   600,
   599,
   598,
   597,
   596,
   595,
   594,
   593,
   592,
   591,
   590,
   589,
   588,
   587,
   586,
   585,
   584,
   583,
   582,
   581,
   580,
   579,
   578,
   577,
   576,
   575,
   574,
   573,
   572,
   571,
   570,
   569,
   568,
   567,
   566,
   565,
   564,
   563,
   562,
   561,
   560,
   559,
   558,
   557,
   556,
   555,
   554,
   553,
   552,
   551,
   550,
   549,
   548,
   547,
   546,
   545,
   544,
   543,
   542,
   541,
   540,
   539,
   538,
   537,
   536,
   535,
   534,
   533,
   532,
   531,
   530,
   529,
   528,
   527,
   526,
   525,
   524,
   523,
   522,
   521,
   520,
   519,
   518,
   517,
   516,
   515,
   514,
   513,
   512,
   511,
   510,
   509,
   508,
   507,
   506,
   505,
   504,
   503,
   502,
   501,
   500,
   499,
   498,
   497,
   496,
   495,
   494,
   493,
   492,
   491,
   490,
   489,
   488,
   487,
   486,
   485,
   484,
   483,
   482,
   481,
   480,
   479,
   478,
   477,
   476,
   475,
   474,
   473,
   472,
   471,
   470,
   469,
   468,
   467,
   466,
   465,
   464,
   463,
   462,
   461,
   460,
   459,
   458,
   457,
   456,
   455,
   454,
   453,
   452,
   451,
   450,
   449,
   448,
   447,
   446,
   445,
   444,
   443,
   442,
   441,
   440,
   439,
   438,
   437,
   436,
   435,
   434,
   433,
   432,
   431,
   430,
   429,
   428,
   427,
   426,
   425,
   424,
   423,
   422,
   421,
   420,
   419,
   418,
   417,
   416,
   415,
   414,
   413,
   412,
   411,
   410,
   409,
   408,
   407,
   406,
   405,
   404,
   403,
   402,
   401,
   400,
   399,
   398,
   397,
   396,
   395,
   394,
   393,
   392,
   391,
   390,
   389,
   388,
   387,
   386,
   385,
   384,
   383,
   382,
   381,
   380,
   379,
   378,
   377,
   376,
   375,
   374,
   373,
   372,
   371,
   370,
   369,
   368,
   367,
   366,
   365,
   364,
   363,
   362,
   361,
   360,
   359,
   358,
   357,
   356,
   355,
   354,
   353,
   352,
   351,
   350,
   349,
   348,
   347,
   346,
   345,
   344,
   343,
   342,
   341,
   340,
   339,
   338,
   337,
   336,
   335,
   334,
   333,
   332,
   331,
   330,
   329,
   328,
   327,
   326,
   325,
   324,
   323,
   322,
   321,
   320,
   319,
   318,
   317,
   316,
   315,
   314,
   313,
   312,
   311,
   310,
   309,
   308,
   307,
   306,
   305,
   304,
   303,
   302,
   301,
   300,
   299,
   298,
   297,
   296,
   295,
   294,
   293,
   292,
   291,
   290,
   289,
   288,
   287,
   286,
   285,
   284,
   283,
   282,
   281,
   280};
   Double_t Graph2_fy7[501] = {
   91.42159,
   91.42198,
   91.42129,
   91.42812,
   91.39973,
   91.41559,
   91.42911,
   91.4327,
   91.40879,
   91.43704,
   91.44139,
   91.44035,
   91.44227,
   91.40726,
   91.40515,
   91.42566,
   91.44322,
   91.43106,
   91.41716,
   91.39441,
   91.39785,
   91.41366,
   91.39895,
   91.39638,
   91.38087,
   91.36463,
   91.36475,
   91.34547,
   91.33141,
   91.32972,
   91.32716,
   91.3156,
   91.29461,
   91.27086,
   91.25464,
   91.2356,
   91.23245,
   91.23412,
   91.21469,
   91.19689,
   91.19382,
   91.18332,
   91.16762,
   91.16029,
   91.14576,
   91.13562,
   91.13838,
   91.13316,
   91.12076,
   91.11387,
   91.10842,
   91.12289,
   91.11711,
   91.11609,
   91.13067,
   91.14129,
   91.13609,
   91.15404,
   91.15989,
   91.16383,
   91.18558,
   91.20018,
   91.19711,
   91.18233,
   91.19073,
   91.20575,
   91.21545,
   91.23522,
   91.22528,
   91.22884,
   91.23412,
   91.234,
   91.23399,
   91.23305,
   91.23642,
   91.23914,
   91.23662,
   91.23069,
   91.22715,
   91.231,
   91.23019,
   91.21636,
   91.21281,
   91.23224,
   91.25385,
   91.23173,
   91.2045,
   91.20066,
   91.20372,
   91.19326,
   91.18265,
   91.18965,
   91.18338,
   91.1812,
   91.17313,
   91.16581,
   91.1393,
   91.13727,
   91.11971,
   91.12364,
   91.10442,
   91.1195,
   91.10961,
   91.09998,
   91.12003,
   91.10465,
   91.10398,
   91.09248,
   91.08968,
   91.086,
   91.0834,
   91.08246,
   91.10672,
   91.11161,
   91.06364,
   91.04949,
   91.06995,
   91.06851,
   91.07285,
   91.05593,
   91.06085,
   91.07045,
   91.05295,
   91.06051,
   91.0673,
   91.0772,
   91.08773,
   91.04826,
   91.01762,
   91.03899,
   91.04537,
   91.04793,
   91.02041,
   91.01857,
   91.04847,
   91.05603,
   91.03517,
   91.03754,
   91.01862,
   91.00187,
   91.01736,
   91.01572,
   91.01544,
   91.0024,
   90.9625,
   90.94467,
   90.9385,
   90.96458,
   90.96645,
   90.95675,
   90.94871,
   90.95284,
   90.93891,
   90.93989,
   90.92253,
   90.91223,
   90.90418,
   90.90291,
   90.89143,
   90.8825,
   90.88818,
   90.90084,
   90.9032,
   90.90143,
   90.91164,
   90.89092,
   90.88148,
   90.88128,
   90.87773,
   90.87772,
   90.88459,
   90.88468,
   90.87187,
   90.86812,
   90.85845,
   90.86887,
   90.86283,
   90.85195,
   90.84915,
   90.83507,
   90.84144,
   90.85119,
   90.84608,
   90.82638,
   90.80319,
   90.80637,
   90.82177,
   90.81292,
   90.79272,
   90.79148,
   90.79224,
   90.78173,
   90.76571,
   90.78552,
   90.76285,
   90.76434,
   90.78372,
   90.75706,
   90.75206,
   90.74897,
   90.74783,
   90.74103,
   90.74418,
   90.75107,
   90.73477,
   90.72499,
   90.73471,
   90.71578,
   90.70563,
   90.70563,
   90.69165,
   90.70434,
   90.71622,
   90.71099,
   90.695,
   90.68588,
   90.69114,
   90.69567,
   90.683,
   90.69379,
   90.65709,
   90.6762,
   90.65968,
   90.65842,
   90.6367,
   90.63162,
   90.62686,
   90.62186,
   90.61338,
   90.58479,
   90.59739,
   90.56935,
   90.61893,
   90.58503,
   90.60161,
   90.59021,
   90.58274,
   90.55533,
   90.54729,
   90.55685,
   90.54799,
   90.5347,
   90.54206,
   90.54815,
   90.55734,
   90.52306,
   90.49299,
   90.49188,
   90.49257,
   90.51846,
   90.49982,
   90.4994,
   90.488,
   90.47351,
   90.46968,
   90.469,
   90.47866,
   90.44909,
   90.42404,
   90.41984,
   90.42545,
   90.43653,
   90.41531,
   90.39151,
   90.39228,
   90.3982,
   90.39977,
   90.38353,
   90.35637,
   90.35271,
   90.35716,
   90.33651,
   90.3483,
   90.34154,
   90.3218,
   90.325,
   90.30947,
   90.30482,
   90.30279,
   90.28796,
   90.28581,
   90.26921,
   90.27444,
   90.25442,
   90.23554,
   90.2587,
   90.22025,
   90.24193,
   90.24001,
   90.22918,
   90.21372,
   90.18117,
   90.1918,
   90.18053,
   90.18012,
   90.15841,
   90.14914,
   90.14084,
   90.12898,
   90.12657,
   90.10529,
   90.11709,
   90.10921,
   90.09266,
   90.06779,
   90.06113,
   90.06647,
   90.07192,
   90.04525,
   90.05104,
   90.04692,
   90.03848,
   90.01312,
   89.99633,
   89.98988,
   90.00545,
   89.9583,
   89.98287,
   89.97486,
   89.93793,
   89.9357,
   89.96228,
   89.94114,
   89.88029,
   89.89934,
   89.9013,
   89.88388,
   89.85998,
   89.83603,
   89.79968,
   89.80478,
   89.79485,
   89.80773,
   89.77345,
   89.74888,
   89.78179,
   89.75666,
   89.73636,
   89.74794,
   89.75608,
   89.70942,
   89.67974,
   89.66678,
   89.66904,
   89.66742,
   89.66652,
   89.64506,
   89.64222,
   89.60406,
   89.56571,
   89.56751,
   89.55947,
   89.50238,
   89.52323,
   89.51854,
   89.51998,
   89.49544,
   89.46608,
   89.4577,
   89.44231,
   89.42079,
   89.41786,
   89.36807,
   89.33486,
   89.32695,
   89.27587,
   89.22983,
   89.17254,
   89.13967,
   89.07612,
   88.98609,
   88.92909,
   88.84076,
   88.70807,
   88.5585,
   88.37799,
   88.1587,
   87.89103,
   87.55078,
   87.16831,
   86.65218,
   86.06476,
   85.33752,
   84.45791,
   83.37185,
   82.05256,
   80.4904,
   78.63548,
   76.47379,
   73.85195,
   70.78861,
   67.27134,
   63.31982,
   58.85692,
   53.98096,
   48.72559,
   42.27696,
   36.12395,
   30.47283,
   24.99242,
   19.7829,
   15.173,
   11.27003,
   8.087605,
   5.591771,
   3.702867,
   2.358496,
   1.416604,
   0.887651,
   0.504095,
   0.309327,
   0.221943,
   0.118844,
   0.118921,
   0.114404,
   0.078254,
   0.066937,
   0.091903,
   0.103347,
   0.095406,
   0.118147,
   0.12273,
   0.102283,
   0.134196,
   0.108107,
   0.103626,
   0.095692,
   0.098024,
   0.141401,
   0.162019,
   0.137094,
   0.117755,
   0.10983,
   0.122515,
   0.143214,
   0.167345,
   0.126112,
   0.092911,
   0.122836,
   0.1229,
   0.152909,
   0.142601,
   0.141464,
   0.115027,
   0.17267,
   0.170485,
   0.16586,
   0.147413,
   0.139354,
   0.172883,
   0.129083,
   0.180921,
   0.153365,
   0.037704,
   0.010261,
   0.01596,
   0.020542,
   0.031923,
   0.034204,
   0.06385,
   0.034208,
   0.044474,
   0.050125,
   0.031928,
   0.044483,
   0.025095,
   0.02852,
   0.035352,
   0.017088,
   -0.00114,
   0.036486,
   0.023941,
   0.022806,
   0.027369,
   0.003421,
   0.036489,
   0.035349,
   0.041041,
   0.045598,
   0.035339,
   0.00342,
   0.007982,
   0.014828,
   0.020541,
   0.025122,
   0.036544,
   0.036548,
   0.041146,
   0.058308,
   0.034302,
   0.034302,
   0.038884,
   0.0423,
   0.057168,
   0.057164,
   0.033134,
   0.030865,
   0.022854,
   0.009135,
   0,
   0.003428};
   graph = new TGraph(501,Graph2_fx7,Graph2_fy7);
   graph->SetName("Graph2");
   graph->SetTitle(" ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7"," ",501,100,800);
   Graph_Graph7->SetMinimum(0.001);
   Graph_Graph7->SetMaximum(105);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph7->SetLineColor(ci);
   Graph_Graph7->GetXaxis()->SetTitle(" Wavelength [nm]   ");
   Graph_Graph7->GetXaxis()->SetLabelFont(42);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.09);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.12);
   Graph_Graph7->GetXaxis()->SetTitleOffset(0.75);
   Graph_Graph7->GetXaxis()->SetTitleFont(42);
   Graph_Graph7->GetYaxis()->SetTitle("Transmit./QE [%]");
   Graph_Graph7->GetYaxis()->SetLabelFont(42);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.09);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.12);
   Graph_Graph7->GetYaxis()->SetTickLength(0.015);
   Graph_Graph7->GetYaxis()->SetTitleOffset(0.29);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(42);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph7);
   
   graph->Draw("l");
   text = new TText(110,95,"b)");
   text->SetTextFont(42);
   text->SetTextSize(0.1);
   text->Draw();
   
   leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph0","LUX PMT response","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph1","DEAP PMT response","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph2","RPT Acrylic trasmittance","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c5_2->Modified();
   c5->cd();
  
// ------------>Primitives in pad: c5_3
   TPad *c5_3 = new TPad("c5_3", "c5_3",0,0.262936,0.9,0.5008721);
   c5_3->Draw();
   c5_3->cd();
   c5_3->Range(0,0,1,1);
   c5_3->SetFillColor(0);
   c5_3->SetBorderMode(0);
   c5_3->SetBorderSize(2);
   c5_3->SetRightMargin(0.02);
   c5_3->SetTopMargin(0);
   c5_3->SetBottomMargin(0);
   c5_3->SetFrameBorderMode(0);
   
   Double_t Graph0_fx8[604] = {
   115.672,
   116.043,
   116.361,
   116.712,
   117.093,
   117.474,
   117.856,
   118.238,
   118.651,
   118.987,
   119.382,
   119.729,
   119.973,
   120.838,
   121.168,
   121.239,
   121.292,
   121.311,
   121.314,
   121.321,
   121.354,
   121.386,
   121.428,
   121.447,
   121.596,
   121.823,
   121.845,
   121.871,
   121.875,
   121.907,
   121.921,
   121.953,
   121.954,
   121.959,
   122.007,
   122.058,
   122.305,
   122.673,
   122.871,
   123.266,
   123.613,
   123.926,
   124.21,
   124.388,
   124.726,
   125.021,
   125.593,
   125.897,
   126.042,
   126.256,
   126.443,
   126.521,
   126.596,
   126.674,
   126.798,
   126.958,
   127.181,
   127.562,
   127.926,
   128.222,
   128.433,
   128.807,
   129.189,
   129.571,
   129.861,
   130.106,
   130.308,
   130.615,
   130.996,
   131.377,
   131.773,
   132.138,
   132.519,
   132.756,
   133.107,
   133.495,
   133.868,
   134.249,
   134.423,
   135.117,
   135.499,
   135.88,
   136.262,
   136.643,
   137.025,
   137.407,
   137.788,
   138.17,
   138.543,
   138.934,
   139.315,
   139.696,
   140.029,
   140.387,
   140.583,
   140.906,
   141.288,
   142.191,
   142.365,
   142.702,
   142.858,
   143.178,
   143.784,
   143.872,
   143.952,
   144.015,
   144.083,
   144.231,
   144.487,
   144.573,
   144.844,
   144.977,
   145.306,
   145.412,
   145.539,
   145.711,
   145.905,
   146.247,
   146.426,
   146.769,
   146.958,
   147.309,
   147.425,
   147.451,
   147.48,
   147.606,
   147.734,
   147.877,
   148.097,
   148.297,
   148.643,
   149.049,
   149.267,
   149.288,
   149.406,
   149.479,
   149.619,
   149.742,
   149.931,
   149.949,
   150.04,
   150.104,
   150.216,
   150.289,
   150.434,
   150.728,
   150.862,
   151.066,
   151.348,
   151.468,
   151.541,
   151.64,
   151.717,
   151.905,
   152.203,
   152.262,
   152.333,
   152.408,
   152.616,
   152.785,
   152.951,
   152.99,
   153.033,
   153.104,
   153.23,
   153.324,
   153.502,
   153.769,
   153.866,
   153.969,
   154.027,
   154.106,
   154.191,
   154.333,
   154.625,
   154.769,
   154.89,
   155.099,
   155.149,
   155.229,
   155.29,
   155.354,
   155.435,
   155.463,
   155.507,
   155.54,
   155.569,
   155.607,
   155.666,
   155.685,
   155.707,
   155.757,
   155.793,
   155.826,
   155.888,
   155.984,
   156.102,
   156.35,
   156.527,
   156.819,
   156.991,
   157.021,
   157.116,
   157.278,
   157.526,
   157.597,
   157.667,
   157.799,
   157.887,
   157.984,
   158.054,
   158.096,
   158.112,
   158.156,
   158.219,
   158.235,
   158.28,
   158.306,
   158.346,
   158.349,
   158.367,
   158.39,
   158.426,
   158.467,
   158.474,
   158.501,
   158.512,
   158.521,
   158.549,
   158.55,
   158.551,
   158.567,
   158.575,
   158.589,
   158.609,
   158.616,
   158.618,
   158.628,
   158.649,
   158.664,
   158.698,
   158.73,
   158.758,
   158.802,
   158.842,
   158.943,
   158.97,
   159.005,
   159.2,
   159.257,
   159.304,
   159.334,
   159.374,
   159.42,
   159.464,
   159.488,
   159.527,
   159.546,
   159.565,
   159.595,
   159.603,
   159.617,
   159.644,
   159.667,
   159.701,
   159.706,
   159.738,
   159.771,
   159.806,
   159.842,
   159.864,
   159.968,
   160.068,
   160.308,
   160.325,
   160.374,
   160.396,
   160.403,
   160.433,
   160.451,
   160.454,
   160.478,
   160.508,
   160.514,
   160.54,
   160.589,
   160.621,
   160.637,
   160.65,
   160.681,
   160.718,
   160.721,
   160.746,
   160.746,
   160.747,
   160.774,
   160.785,
   160.786,
   160.813,
   160.824,
   160.825,
   160.848,
   160.856,
   160.863,
   160.864,
   160.891,
   160.902,
   160.903,
   160.93,
   160.941,
   160.942,
   160.955,
   160.997,
   161.097,
   161.241,
   161.262,
   161.292,
   161.362,
   161.374,
   161.385,
   161.391,
   161.392,
   161.398,
   161.398,
   161.406,
   161.408,
   161.42,
   161.422,
   161.429,
   161.449,
   161.45,
   161.451,
   161.452,
   161.468,
   161.479,
   161.48,
   161.481,
   161.482,
   161.497,
   161.514,
   161.528,
   161.532,
   161.542,
   161.571,
   161.572,
   161.573,
   161.577,
   161.603,
   161.605,
   161.607,
   161.633,
   161.634,
   161.635,
   161.636,
   161.663,
   161.664,
   161.672,
   161.679,
   161.694,
   161.697,
   161.709,
   161.722,
   161.725,
   161.728,
   161.755,
   161.756,
   161.764,
   161.772,
   161.791,
   161.807,
   161.819,
   161.82,
   161.822,
   161.847,
   161.854,
   161.884,
   161.901,
   161.925,
   161.96,
   161.986,
   162.027,
   162.09,
   162.197,
   162.267,
   162.342,
   162.417,
   162.537,
   162.575,
   162.711,
   162.804,
   162.805,
   162.862,
   162.938,
   162.985,
   163.021,
   163.102,
   163.167,
   163.367,
   163.374,
   163.389,
   163.449,
   163.469,
   163.514,
   163.548,
   163.582,
   163.615,
   163.625,
   163.672,
   163.684,
   163.735,
   163.747,
   163.766,
   163.823,
   163.878,
   163.884,
   163.948,
   163.975,
   164.014,
   164.052,
   164.099,
   164.15,
   164.213,
   164.4,
   164.788,
   165.115,
   165.343,
   165.574,
   165.927,
   166.088,
   166.32,
   166.545,
   166.928,
   167.309,
   167.69,
   168.07,
   168.451,
   168.832,
   169.213,
   169.594,
   169.975,
   170.356,
   170.737,
   171.118,
   171.499,
   171.88,
   172.261,
   172.643,
   173.024,
   173.405,
   173.786,
   174.167,
   174.548,
   174.93,
   175.311,
   175.692,
   176.073,
   176.454,
   176.836,
   177.217,
   177.598,
   177.979,
   178.36,
   178.741,
   179.122,
   179.504,
   179.885,
   180.266,
   180.647,
   181.028,
   181.409,
   181.791,
   182.172,
   182.553,
   182.934,
   183.315,
   183.696,
   184.077,
   184.459,
   184.84,
   185.221,
   185.602,
   185.983,
   186.364,
   186.745,
   187.126,
   187.507,
   187.889,
   188.27,
   188.651,
   189.032,
   189.413,
   189.794,
   190.175,
   190.556,
   190.937,
   191.318,
   191.7,
   192.081,
   192.462,
   192.843,
   193.224,
   193.605,
   193.986,
   194.367,
   194.748,
   195.129,
   195.511,
   195.892,
   196.273,
   196.654,
   197.035,
   197.416,
   197.797,
   198.178,
   198.559,
   198.94,
   199.148,
   200.183,
   200.6139,
   201.0449,
   201.4755,
   201.9067,
   202.3378,
   203.1999,
   203.631,
   204.0621,
   204.4933,
   204.9244,
   205.3555,
   205.7864,
   206.2176,
   206.6487,
   207.0798,
   207.5107,
   207.9416,
   208.3728,
   208.8039,
   209.2348,
   209.666,
   210.0971,
   210.5282,
   210.9593,
   211.3905,
   211.8214,
   212.2524,
   212.6834,
   213.1146,
   213.5455,
   213.9766,
   215.7007,
   217.8568,
   218.2879,
   218.7191,
   219.1502,
   220.4434,
   220.8743,
   221.3054,
   221.7365,
   222.1675,
   222.5984,
   223.0295,
   223.4606,
   223.8918,
   224.3229,
   224.754,
   225.1852,
   225.6163,
   226.0468,
   226.0474,
   226.4779,
   226.9089,
   228.2022,
   228.6333,
   229.0645,
   229.9267,
   230.789,
   231.6513,
   232.0824,
   232.9446,
   233.3758,
   233.8069,
   234.238,
   234.6692,
   235.1003,
   235.5314,
   235.9626,
   236.3937,
   236.3946,
   236.8248,
   238.1182,
   239.1955,
   240.489,
   240.9201,
   241.3873,
   241.7822,
   242.1055,
   243,
   244,
   245,
   246,
   247,
   248,
   249,
   250};
   Double_t Graph0_fy8[604] = {
   0.982139,
   1.121106,
   0.8720801,
   1.181509,
   1.337316,
   1.306109,
   1.919048,
   2.013302,
   2.105717,
   2.882508,
   2.916761,
   3.255616,
   3.848842,
   3.623897,
   4.005971,
   5.16133,
   6.040077,
   7.124402,
   9.564835,
   8.039873,
   8.856608,
   10.33456,
   11.66986,
   12.87516,
   13.96662,
   14.27099,
   12.66901,
   11.56952,
   10.73083,
   9.209313,
   10.03478,
   7.75349,
   8.507408,
   6.926181,
   6.082319,
   5.336965,
   4.261146,
   4.352929,
   5.233285,
   5.418345,
   5.698694,
   6.53675,
   7.18446,
   8.041425,
   8.583501,
   8.668157,
   8.941781,
   9.450868,
   10.37145,
   10.62979,
   9.749033,
   8.889711,
   8.061885,
   7.100608,
   6.19278,
   5.387885,
   4.826441,
   4.848223,
   4.769199,
   3.935453,
   3.3451,
   3.25941,
   3.465044,
   4.06942,
   4.783222,
   5.718866,
   6.500658,
   7.234575,
   7.243886,
   7.328025,
   7.104861,
   6.717442,
   6.286747,
   5.666797,
   5.17225,
   4.672359,
   4.215859,
   4.197525,
   4.784372,
   5.876282,
   6.268816,
   6.384105,
   6.704971,
   7.100608,
   7.518085,
   7.648891,
   7.966654,
   8.387234,
   8.925114,
   9.530524,
   9.65202,
   9.826505,
   9.102185,
   8.384475,
   7.811422,
   7.571016,
   8.091253,
   9.447305,
   10.30628,
   10.1972,
   9.502535,
   9.22213,
   8.862297,
   9.727596,
   10.52088,
   11.57521,
   12.6147,
   13.6354,
   13.77225,
   13.10304,
   11.07261,
   10.21065,
   10.63203,
   11.92504,
   12.74752,
   13.55241,
   14.25024,
   13.98547,
   13.19988,
   12.59568,
   11.85222,
   10.60427,
   11.05549,
   12.06332,
   13.30006,
   14.53817,
   15.55606,
   16.12233,
   15.80164,
   15.23198,
   15.17238,
   15.25583,
   15.32192,
   16.18354,
   17.37011,
   18.37179,
   19.19421,
   19.73991,
   19.4341,
   18.61788,
   17.65977,
   16.78608,
   15.76739,
   14.85927,
   14.1984,
   14.87427,
   15.99204,
   16.55757,
   16.65383,
   17.90063,
   18.90725,
   19.78025,
   20.87624,
   21.83292,
   21.58447,
   20.75917,
   19.84192,
   18.89266,
   18.04494,
   17.41798,
   19.04576,
   17.97201,
   20.35934,
   21.45596,
   22.2304,
   23.00185,
   23.70559,
   22.52805,
   21.51591,
   20.70636,
   19.84876,
   18.98863,
   18.10448,
   17.42034,
   18.45173,
   19.41542,
   20.41078,
   21.22228,
   22.07281,
   22.89144,
   23.70053,
   24.57095,
   25.72108,
   26.95448,
   28.12444,
   29.40624,
   30.51993,
   31.71362,
   32.86921,
   33.86112,
   34.79435,
   36.00925,
   36.77392,
   37.59881,
   38.93285,
   40.03931,
   40.64138,
   38.79578,
   39.77488,
   40.09482,
   39.02194,
   38.1652,
   37.22801,
   36.49409,
   37.47646,
   38.53877,
   39.51194,
   40.46868,
   41.26691,
   42.26744,
   43.51745,
   44.66707,
   45.64943,
   46.93232,
   48.15447,
   49.69064,
   51.15525,
   52.50314,
   54.42213,
   53.60281,
   57.60913,
   55.17605,
   56.77297,
   58.40954,
   59.68479,
   60.77641,
   61.89269,
   62.97081,
   64.11519,
   64.86422,
   65.60975,
   67.28649,
   66.56798,
   67.98208,
   70.18561,
   69.09416,
   72.48162,
   70.84648,
   73.9894,
   71.83052,
   73.37784,
   74.9024,
   76.1296,
   77.17294,
   78.12341,
   79.0048,
   80.68316,
   79.98407,
   78.62325,
   77.60812,
   76.49598,
   75.37384,
   74.2921,
   73.22841,
   72.17035,
   70.98079,
   69.82733,
   68.02668,
   68.87485,
   66.12671,
   67.09459,
   65.0348,
   63.13747,
   63.97444,
   62.27649,
   61.35722,
   60.24514,
   59.16719,
   58.30477,
   57.44918,
   56.56963,
   55.69008,
   55.30065,
   57.71189,
   55.89077,
   56.8986,
   58.55638,
   59.48243,
   60.30163,
   61.24159,
   63.22914,
   62.28562,
   64.95399,
   63.92921,
   65.93297,
   67.33448,
   68.7437,
   70.90528,
   70.07578,
   71.66442,
   73.37255,
   72.58438,
   74.1779,
   74.63561,
   75.38844,
   76.49098,
   77.82749,
   78.58135,
   79.65056,
   81.07805,
   81.83197,
   82.83853,
   83.72165,
   84.39723,
   85.15109,
   86.20949,
   87.54009,
   88.294,
   89.36367,
   90.918,
   91.67192,
   92.66854,
   93.79994,
   94.54989,
   96.57802,
   97.30171,
   93.59091,
   91.8737,
   92.92268,
   94.32201,
   90.36972,
   91.12358,
   87.71538,
   95.48708,
   88.80315,
   89.62437,
   85.75817,
   84.98954,
   86.61542,
   81.77323,
   82.52715,
   83.28101,
   81.01063,
   84.13286,
   78.39531,
   79.14923,
   80.06177,
   77.63709,
   75.52292,
   76.58811,
   72.65294,
   74.45204,
   73.43134,
   69.06456,
   69.81848,
   70.57234,
   71.55948,
   67.10638,
   66.30188,
   68.07903,
   63.81656,
   64.57048,
   65.41929,
   63.02581,
   60.42893,
   61.18279,
   62.08459,
   59.71663,
   57.84407,
   57.07222,
   58.77426,
   56.22124,
   55.43554,
   54.57828,
   51.90095,
   52.65487,
   53.64023,
   51.17382,
   49.36563,
   50.24524,
   47.82791,
   48.58183,
   47.03158,
   46.21484,
   45.3715,
   44.58712,
   43.82464,
   42.64296,
   41.39674,
   40.47489,
   39.4205,
   38.22877,
   37.21944,
   36.13075,
   35.02625,
   34.07814,
   33.3006,
   32.34524,
   32.17053,
   32.90157,
   33.47733,
   34.48584,
   35.48316,
   36.37639,
   37.34962,
   38.12181,
   39.26085,
   39.03561,
   38.09325,
   36.9918,
   35.93862,
   35.03993,
   34.10101,
   33.10721,
   31.9592,
   30.61051,
   29.29716,
   28.14622,
   27.10167,
   26.27924,
   25.43107,
   24.51267,
   23.26162,
   22.06936,
   21.15613,
   20.14802,
   19.08381,
   18.25184,
   17.44655,
   16.67309,
   15.9002,
   14.94806,
   13.9215,
   13.73931,
   12.82034,
   11.91688,
   11.1583,
   10.60427,
   9.844666,
   9.082415,
   8.34436,
   7.866997,
   7.390324,
   7.056987,
   6.779742,
   6.452611,
   6.169159,
   5.994674,
   5.891857,
   5.773465,
   5.72674,
   5.645762,
   5.62398,
   5.595934,
   5.595934,
   5.530473,
   5.52737,
   5.586566,
   5.605244,
   5.558519,
   5.592773,
   5.611509,
   5.614612,
   5.627084,
   5.68628,
   5.65513,
   5.692487,
   5.78904,
   5.75789,
   5.773465,
   5.776626,
   5.863811,
   5.857604,
   5.826454,
   5.813982,
   5.813982,
   5.835822,
   5.876282,
   5.851397,
   5.842029,
   5.835822,
   5.876282,
   5.848236,
   5.842029,
   5.842029,
   5.817086,
   5.820247,
   5.810879,
   5.78904,
   5.739211,
   5.72674,
   5.680015,
   5.661337,
   5.614612,
   5.620819,
   5.552312,
   5.583462,
   5.490013,
   5.511795,
   5.490013,
   5.405874,
   5.359149,
   5.37162,
   5.250125,
   5.237653,
   5.225182,
   5.159779,
   5.156675,
   5.119261,
   5.097479,
   5.041386,
   4.969719,
   4.988455,
   4.975983,
   4.891844,
   4.876269,
   4.820177,
   4.835809,
   4.770348,
   4.723624,
   4.714256,
   4.661324,
   4.673795,
   4.633278,
   4.608335,
   4.536725,
   4.527357,
   4.30653,
   4.193922,
   4.081314,
   3.856099,
   3.856099,
   3.856099,
   3.743491,
   3.743491,
   3.743491,
   3.743491,
   3.743491,
   3.743491,
   3.630883,
   3.630883,
   3.630883,
   3.630883,
   3.518275,
   3.405667,
   3.405667,
   3.405667,
   3.29306,
   3.29306,
   3.29306,
   3.29306,
   3.29306,
   3.29306,
   3.180452,
   3.124148,
   3.067844,
   3.067844,
   2.955236,
   2.955236,
   2.730021,
   2.955236,
   2.955236,
   2.955236,
   2.955236,
   2.842628,
   2.730021,
   2.730021,
   2.730021,
   2.617413,
   2.504805,
   2.504805,
   2.504805,
   2.504805,
   2.504805,
   2.504805,
   2.504805,
   2.504805,
   2.166982,
   2.504805,
   2.166982,
   2.110678,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.054374,
   2.504805,
   2.054374,
   2.054374,
   1.772854,
   1.829158,
   1.829158,
   1.866694,
   1.71655,
   1.71655,
   1.664,
   1.6,
   1.536,
   1.472,
   1.408,
   1.344,
   1.28,
   1.28};
   graph = new TGraph(604,Graph0_fx8,Graph0_fy8);
   graph->SetName("Graph0");
   graph->SetTitle(" ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8"," ",604,100,800);
   Graph_Graph8->SetMinimum(0.001);
   Graph_Graph8->SetMaximum(105);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph8->SetLineColor(ci);
   Graph_Graph8->GetXaxis()->SetTitle("Emission Wavelength [nm]");
   Graph_Graph8->GetXaxis()->SetLabelFont(42);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.09);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.12);
   Graph_Graph8->GetXaxis()->SetTitleOffset(0.75);
   Graph_Graph8->GetXaxis()->SetTitleFont(42);
   Graph_Graph8->GetYaxis()->SetTitle("Intensity [AU]");
   Graph_Graph8->GetYaxis()->SetLabelFont(42);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.09);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.12);
   Graph_Graph8->GetYaxis()->SetTickLength(0.015);
   Graph_Graph8->GetYaxis()->SetTitleOffset(0.29);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(42);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph8);
   
   graph->Draw("al");
   text = new TText(110,95,"c)");
   text->SetTextFont(42);
   text->SetTextSize(0.1);
   text->Draw();
   
   leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph0","Deuterium lamp spectrum","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c5_3->Modified();
   c5->cd();
  
// ------------>Primitives in pad: c5_4
   TPad *c5_4 = new TPad("c5_4", "c5_4",0,0,0.9,0.262936);
   c5_4->Draw();
   c5_4->cd();
   c5_4->Range(0,0,1,1);
   c5_4->SetFillColor(0);
   c5_4->SetBorderMode(0);
   c5_4->SetBorderSize(2);
   c5_4->SetRightMargin(0.02);
   c5_4->SetTopMargin(0);
   c5_4->SetBottomMargin(0.25);
   c5_4->SetFrameBorderMode(0);
   
   Double_t Graph0_fx9[590] = {
   210,
   211,
   212,
   213,
   214,
   215,
   216,
   217,
   218,
   219,
   220,
   221,
   222,
   223,
   224,
   225,
   226,
   227,
   228,
   229,
   230,
   231,
   232,
   233,
   234,
   235,
   236,
   237,
   238,
   239,
   240,
   241,
   242,
   243,
   244,
   245,
   246,
   247,
   248,
   249,
   250,
   251,
   252,
   253,
   254,
   255,
   256,
   257,
   258,
   259,
   260,
   261,
   262,
   263,
   264,
   265,
   266,
   267,
   268,
   269,
   270,
   271,
   272,
   273,
   274,
   275,
   276,
   277,
   278,
   279,
   280,
   281,
   282,
   283,
   284,
   285,
   286,
   287,
   288,
   289,
   290,
   291,
   292,
   293,
   294,
   295,
   296,
   297,
   298,
   299,
   300,
   301,
   302,
   303,
   304,
   305,
   306,
   307,
   308,
   309,
   310,
   311,
   312,
   313,
   314,
   315,
   316,
   317,
   318,
   319,
   320,
   321,
   322,
   323,
   324,
   325,
   326,
   327,
   328,
   329,
   330,
   331,
   332,
   333,
   334,
   335,
   336,
   337,
   338,
   339,
   340,
   341,
   342,
   343,
   344,
   345,
   346,
   347,
   348,
   349,
   350,
   351,
   352,
   353,
   354,
   355,
   356,
   357,
   358,
   359,
   360,
   361,
   362,
   363,
   364,
   365,
   366,
   367,
   368,
   369,
   370,
   371,
   372,
   373,
   374,
   375,
   376,
   377,
   378,
   379,
   380,
   381,
   382,
   383,
   384,
   385,
   386,
   387,
   388,
   389,
   390,
   391,
   392,
   393,
   394,
   395,
   396,
   397,
   398,
   399,
   400,
   401,
   402,
   403,
   404,
   405,
   406,
   407,
   408,
   409,
   410,
   411,
   412,
   413,
   414,
   415,
   416,
   417,
   418,
   419,
   420,
   421,
   422,
   423,
   424,
   425,
   426,
   427,
   428,
   429,
   430,
   431,
   432,
   433,
   434,
   435,
   436,
   437,
   438,
   439,
   440,
   441,
   442,
   443,
   444,
   445,
   446,
   447,
   448,
   449,
   450,
   451,
   452,
   453,
   454,
   455,
   456,
   457,
   458,
   459,
   460,
   461,
   462,
   463,
   464,
   465,
   466,
   467,
   468,
   469,
   470,
   471,
   472,
   473,
   474,
   475,
   476,
   477,
   478,
   479,
   480,
   481,
   482,
   483,
   484,
   485,
   486,
   487,
   488,
   489,
   490,
   491,
   492,
   493,
   494,
   495,
   496,
   497,
   498,
   499,
   500,
   501,
   502,
   503,
   504,
   505,
   506,
   507,
   508,
   509,
   510,
   511,
   512,
   513,
   514,
   515,
   516,
   517,
   518,
   519,
   520,
   521,
   522,
   523,
   524,
   525,
   526,
   527,
   528,
   529,
   530,
   531,
   532,
   533,
   534,
   535,
   536,
   537,
   538,
   539,
   540,
   541,
   542,
   543,
   544,
   545,
   546,
   547,
   548,
   549,
   550,
   551,
   552,
   553,
   554,
   555,
   556,
   557,
   558,
   559,
   560,
   561,
   562,
   563,
   564,
   565,
   566,
   567,
   568,
   569,
   570,
   571,
   572,
   573,
   574,
   575,
   576,
   577,
   578,
   579,
   580,
   581,
   582,
   583,
   584,
   585,
   586,
   587,
   588,
   589,
   590,
   591,
   592,
   593,
   594,
   595,
   596,
   597,
   598,
   599,
   600,
   601,
   602,
   603,
   604,
   605,
   606,
   607,
   608,
   609,
   610,
   611,
   612,
   613,
   614,
   615,
   616,
   617,
   618,
   619,
   620,
   621,
   622,
   623,
   624,
   625,
   626,
   627,
   628,
   629,
   630,
   631,
   632,
   633,
   634,
   635,
   636,
   637,
   638,
   639,
   640,
   641,
   642,
   643,
   644,
   645,
   646,
   647,
   648,
   649,
   650,
   651,
   652,
   653,
   654,
   655,
   656,
   657,
   658,
   659,
   660,
   661,
   662,
   663,
   664,
   665,
   666,
   667,
   668,
   669,
   670,
   671,
   672,
   673,
   674,
   675,
   676,
   677,
   678,
   679,
   680,
   681,
   682,
   683,
   684,
   685,
   686,
   687,
   688,
   689,
   690,
   691,
   692,
   693,
   694,
   695,
   696,
   697,
   698,
   699,
   700,
   701,
   702,
   703,
   704,
   705,
   706,
   707,
   708,
   709,
   710,
   711,
   712,
   713,
   714,
   715,
   716,
   717,
   718,
   719,
   720,
   721,
   722,
   723,
   724,
   725,
   726,
   727,
   728,
   729,
   730,
   731,
   732,
   733,
   734,
   735,
   736,
   737,
   738,
   739,
   740,
   741,
   742,
   743,
   744,
   745,
   746,
   747,
   748,
   749,
   750,
   751,
   752,
   753,
   754,
   755,
   756,
   757,
   758,
   759,
   760,
   761,
   762,
   763,
   764,
   765,
   766,
   767,
   768,
   769,
   770,
   771,
   772,
   773,
   774,
   775,
   776,
   777,
   778,
   779,
   780,
   781,
   782,
   783,
   784,
   785,
   786,
   787,
   788,
   789,
   790,
   791,
   792,
   793,
   794,
   795,
   796,
   797,
   798,
   799};
   Double_t Graph0_fy9[590] = {
   22.84936,
   22.09715,
   22.20003,
   22.03011,
   21.69596,
   21.83593,
   21.39251,
   21.1566,
   21.61063,
   21.88932,
   21.5733,
   21.46621,
   21.50653,
   21.71166,
   21.92111,
   21.94042,
   22.10364,
   22.13384,
   22.17792,
   22.54996,
   22.79804,
   22.84442,
   22.90055,
   23.2748,
   23.54134,
   23.74487,
   23.9444,
   24.21764,
   24.53148,
   24.58835,
   24.95722,
   24.81485,
   25.01472,
   25.23773,
   25.43012,
   25.64308,
   25.97372,
   26.1926,
   26.05202,
   26.04275,
   26.4591,
   26.64466,
   26.65648,
   26.57076,
   26.79899,
   27.04336,
   26.9942,
   26.99332,
   26.98349,
   27.06951,
   27.29872,
   27.20543,
   26.95229,
   27.36666,
   27.57846,
   27.6418,
   27.51419,
   27.6003,
   27.7815,
   27.97476,
   28.014,
   27.89818,
   28.00565,
   28.09058,
   28.13959,
   28.25074,
   28.40643,
   28.58844,
   28.80991,
   28.80927,
   28.7099,
   28.96337,
   29.04144,
   29.04924,
   28.97365,
   28.91435,
   29.09541,
   29.30163,
   29.26417,
   29.18364,
   29.35768,
   29.48102,
   29.36677,
   29.25717,
   29.40597,
   29.60625,
   29.70313,
   29.47456,
   29.09669,
   29.20932,
   29.32738,
   29.35216,
   29.44941,
   29.5649,
   29.67813,
   29.74336,
   29.70717,
   29.64453,
   29.64608,
   29.77499,
   29.59312,
   29.5769,
   29.57824,
   29.37739,
   29.49543,
   29.50813,
   29.47478,
   29.35683,
   29.52236,
   29.69269,
   29.69427,
   29.59876,
   29.56348,
   29.44348,
   29.24089,
   29.25842,
   29.10759,
   29.2686,
   29.47887,
   29.54519,
   29.56105,
   29.60307,
   29.64901,
   29.45882,
   29.39905,
   29.30562,
   28.89899,
   29.12276,
   29.34011,
   29.33253,
   29.24927,
   29.52951,
   29.54782,
   29.46036,
   29.54308,
   29.46515,
   29.60242,
   29.65428,
   29.70338,
   29.36745,
   29.44666,
   29.41805,
   29.29205,
   29.34035,
   29.26059,
   29.39661,
   29.53519,
   29.36811,
   29.55161,
   29.45464,
   29.56808,
   29.60169,
   29.93973,
   30.00223,
   30.03187,
   30.06269,
   30.09384,
   30.17034,
   30.08721,
   30.27966,
   30.99268,
   30.70847,
   30.55639,
   30.55994,
   30.58252,
   30.62248,
   31.01274,
   31.23862,
   31.64178,
   31.79137,
   31.80749,
   31.80679,
   32.35583,
   32.77726,
   33.024,
   33.22623,
   33.25979,
   33.77491,
   33.82038,
   33.81227,
   33.92003,
   34.37579,
   34.8091,
   34.79103,
   34.70979,
   34.86377,
   34.75659,
   34.98496,
   35.18432,
   35.51452,
   35.52963,
   35.61347,
   35.58362,
   36.03704,
   36.10021,
   36.03616,
   35.92035,
   35.94967,
   35.99547,
   36.00217,
   36.15259,
   36.41579,
   36.82475,
   36.7355,
   36.65925,
   36.44815,
   36.43106,
   36.48776,
   36.76116,
   36.78097,
   36.78652,
   36.78074,
   36.8061,
   36.83437,
   36.85579,
   36.83486,
   37.05789,
   36.7778,
   37.18946,
   37.50243,
   37.50829,
   37.13106,
   37.36259,
   37.69288,
   37.83079,
   37.78138,
   37.55171,
   37.26515,
   37.25861,
   37.64245,
   37.70136,
   37.70597,
   37.70603,
   37.70574,
   37.7053,
   37.70523,
   37.70653,
   37.71185,
   37.47615,
   37.25907,
   37.34685,
   37.3536,
   37.60838,
   37.71079,
   37.56798,
   37.5582,
   37.54891,
   37.48914,
   37.41764,
   37.3555,
   37.36639,
   37.53991,
   37.74231,
   37.84834,
   37.84318,
   37.68556,
   37.53803,
   37.5927,
   37.65982,
   37.72618,
   37.80601,
   37.417,
   37.45469,
   37.35033,
   37.3596,
   37.34797,
   37.43346,
   37.40749,
   37.14856,
   37.38537,
   37.36102,
   37.34846,
   37.23769,
   36.99386,
   37.21986,
   37.40744,
   37.16263,
   36.84762,
   36.88879,
   36.92396,
   37.07501,
   36.81147,
   36.63736,
   36.51338,
   36.26163,
   36.2422,
   36.2166,
   35.97241,
   35.88211,
   35.88765,
   35.68585,
   35.75884,
   35.53407,
   35.23151,
   35.20385,
   35.19176,
   34.7768,
   34.60524,
   34.45023,
   34.4278,
   34.59445,
   34.68951,
   34.3951,
   34.1626,
   34.00124,
   33.90896,
   33.9703,
   33.59302,
   33.62653,
   33.65935,
   33.69596,
   33.73184,
   33.77013,
   33.40365,
   32.95056,
   32.93682,
   32.93508,
   33.26371,
   33.27235,
   32.9272,
   32.81665,
   32.76461,
   32.72135,
   32.7032,
   32.41278,
   32.39067,
   32.28813,
   32.51834,
   32.49937,
   32.35128,
   32.1349,
   31.9296,
   32.2061,
   32.17886,
   31.83171,
   31.57092,
   31.77647,
   31.98024,
   31.99519,
   31.93235,
   31.69683,
   31.44921,
   31.3748,
   31.55738,
   31.30862,
   31.27612,
   31.34076,
   31.34772,
   31.10469,
   30.93561,
   30.79617,
   30.70783,
   30.71294,
   30.82351,
   30.7945,
   30.50416,
   30.48697,
   30.45633,
   30.35516,
   30.33273,
   30.43398,
   30.49456,
   30.04663,
   30.02638,
   30.00218,
   29.92477,
   29.79784,
   29.71707,
   29.72377,
   29.83645,
   29.74952,
   29.63716,
   29.43876,
   29.39119,
   29.34769,
   29.34099,
   29.34072,
   29.23398,
   29.29541,
   29.00695,
   29.03655,
   29.00097,
   28.90636,
   28.75493,
   28.74439,
   28.83747,
   28.75275,
   28.48127,
   28.40856,
   28.52451,
   28.57819,
   28.47535,
   28.35774,
   28.26319,
   28.2452,
   27.986,
   28.11899,
   27.97608,
   28.13698,
   27.90792,
   27.87488,
   27.83266,
   27.84557,
   27.82959,
   27.72951,
   27.55309,
   27.47591,
   27.50901,
   27.48435,
   27.34336,
   27.23869,
   26.9674,
   27.16189,
   26.98184,
   27.04486,
   27.11079,
   26.96072,
   27.02218,
   26.94149,
   26.82269,
   26.74366,
   26.75264,
   26.56264,
   26.49599,
   26.49167,
   26.45309,
   26.40655,
   26.36563,
   26.35484,
   26.35018,
   26.2453,
   25.76302,
   25.90988,
   26.02543,
   25.99893,
   25.93985,
   25.55854,
   25.26367,
   25.3544,
   25.36434,
   25.37857,
   25.11091,
   25.14829,
   24.98126,
   24.99173,
   24.88161,
   24.79695,
   24.76774,
   24.79222,
   24.79764,
   24.49753,
   24.47819,
   24.43698,
   24.39514,
   24.35358,
   24.28086,
   24.02056,
   23.98859,
   23.77238,
   23.82218,
   23.64147,
   23.3349,
   23.29757,
   23.28337,
   23.14151,
   22.84515,
   22.78736,
   22.79517,
   22.8302,
   22.61048,
   22.32537,
   22.38134,
   22.28693,
   22.2988,
   22.00161,
   21.9465,
   21.84246,
   21.84522,
   21.86144,
   21.89213,
   21.5379,
   21.30708,
   21.06816,
   20.79787,
   20.83876,
   20.83427,
   20.7761,
   20.42009,
   20.37081,
   20.36415,
   20.0168,
   19.98254,
   19.92825,
   19.98715,
   19.80944,
   19.54977,
   19.28236,
   19.382,
   19.54533,
   19.55119,
   19.37023,
   18.8137,
   18.59119,
   18.44744,
   18.17938,
   18.15914,
   18.31499,
   18.5397,
   18.54083,
   18.53628,
   17.9647,
   17.62753,
   17.59472,
   17.62545,
   17.59381,
   17.6914,
   17.52923,
   17.5545,
   17.44778,
   16.88557,
   16.57569,
   16.51863,
   16.44673,
   16.06871,
   16.39775,
   16.52753,
   16.35919,
   16.11783,
   15.49422,
   15.43211,
   15.42957,
   15.4498,
   15.05721,
   15.34619,
   15.48446,
   15.53897,
   15.1754,
   14.65425,
   14.52844,
   14.29354,
   14.28745,
   14.46325,
   14.31899,
   13.85937,
   13.82271,
   14.00935,
   13.88036,
   13.43851,
   13.07411,
   12.93556,
   12.84163,
   13.45367,
   13.51159,
   13.12724,
   12.46264,
   12.14747,
   12.0499,
   11.81351,
   11.78679,
   11.81236,
   12.02108,
   12.02233,
   12.01971,
   11.63379,
   11.74275,
   11.94867,
   10.94571,
   10.44099,
   10.10862,
   9.956188,
   10.14808,
   10.13372,
   9.984045,
   9.446499,
   8.940274,
   9.072165,
   9.298793,
   9.313584,
   8.886159,
   8.762008,
   8.744635,
   8.631029,
   8.640259,
   8.352446,
   7.712289,
   7.979041,
   7.623774,
   7.614358,
   7.369139,
   6.946332};
   graph = new TGraph(590,Graph0_fx9,Graph0_fy9);
   graph->SetName("Graph0");
   graph->SetTitle(" ");
   graph->SetFillColor(1);
   graph->SetLineColor(14);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9"," ",590,100,800);
   Graph_Graph9->SetMinimum(0.001);
   Graph_Graph9->SetMaximum(105);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph9->SetLineColor(ci);
   Graph_Graph9->GetXaxis()->SetTitle(" Wavelength [nm]   ");
   Graph_Graph9->GetXaxis()->SetLabelFont(42);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.09);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.12);
   Graph_Graph9->GetXaxis()->SetTitleOffset(0.75);
   Graph_Graph9->GetXaxis()->SetTitleFont(42);
   Graph_Graph9->GetYaxis()->SetTitle("Transmit./QE [%]");
   Graph_Graph9->GetYaxis()->SetLabelFont(42);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.09);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.12);
   Graph_Graph9->GetYaxis()->SetTickLength(0.015);
   Graph_Graph9->GetYaxis()->SetTitleOffset(0.29);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(42);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph9);
   
   graph->Draw("al");
   
   Double_t Graph1_fx10[551] = {
   800,
   799,
   798,
   797,
   796,
   795,
   794,
   793,
   792,
   791,
   790,
   789,
   788,
   787,
   786,
   785,
   784,
   783,
   782,
   781,
   780,
   779,
   778,
   777,
   776,
   775,
   774,
   773,
   772,
   771,
   770,
   769,
   768,
   767,
   766,
   765,
   764,
   763,
   762,
   761,
   760,
   759,
   758,
   757,
   756,
   755,
   754,
   753,
   752,
   751,
   750,
   749,
   748,
   747,
   746,
   745,
   744,
   743,
   742,
   741,
   740,
   739,
   738,
   737,
   736,
   735,
   734,
   733,
   732,
   731,
   730,
   729,
   728,
   727,
   726,
   725,
   724,
   723,
   722,
   721,
   720,
   719,
   718,
   717,
   716,
   715,
   714,
   713,
   712,
   711,
   710,
   709,
   708,
   707,
   706,
   705,
   704,
   703,
   702,
   701,
   700,
   699,
   698,
   697,
   696,
   695,
   694,
   693,
   692,
   691,
   690,
   689,
   688,
   687,
   686,
   685,
   684,
   683,
   682,
   681,
   680,
   679,
   678,
   677,
   676,
   675,
   674,
   673,
   672,
   671,
   670,
   669,
   668,
   667,
   666,
   665,
   664,
   663,
   662,
   661,
   660,
   659,
   658,
   657,
   656,
   655,
   654,
   653,
   652,
   651,
   650,
   649,
   648,
   647,
   646,
   645,
   644,
   643,
   642,
   641,
   640,
   639,
   638,
   637,
   636,
   635,
   634,
   633,
   632,
   631,
   630,
   629,
   628,
   627,
   626,
   625,
   624,
   623,
   622,
   621,
   620,
   619,
   618,
   617,
   616,
   615,
   614,
   613,
   612,
   611,
   610,
   609,
   608,
   607,
   606,
   605,
   604,
   603,
   602,
   601,
   600,
   599,
   598,
   597,
   596,
   595,
   594,
   593,
   592,
   591,
   590,
   589,
   588,
   587,
   586,
   585,
   584,
   583,
   582,
   581,
   580,
   579,
   578,
   577,
   576,
   575,
   574,
   573,
   572,
   571,
   570,
   569,
   568,
   567,
   566,
   565,
   564,
   563,
   562,
   561,
   560,
   559,
   558,
   557,
   556,
   555,
   554,
   553,
   552,
   551,
   550,
   549,
   548,
   547,
   546,
   545,
   544,
   543,
   542,
   541,
   540,
   539,
   538,
   537,
   536,
   535,
   534,
   533,
   532,
   531,
   530,
   529,
   528,
   527,
   526,
   525,
   524,
   523,
   522,
   521,
   520,
   519,
   518,
   517,
   516,
   515,
   514,
   513,
   512,
   511,
   510,
   509,
   508,
   507,
   506,
   505,
   504,
   503,
   502,
   501,
   500,
   499,
   498,
   497,
   496,
   495,
   494,
   493,
   492,
   491,
   490,
   489,
   488,
   487,
   486,
   485,
   484,
   483,
   482,
   481,
   480,
   479,
   478,
   477,
   476,
   475,
   474,
   473,
   472,
   471,
   470,
   469,
   468,
   467,
   466,
   465,
   464,
   463,
   462,
   461,
   460,
   459,
   458,
   457,
   456,
   455,
   454,
   453,
   452,
   451,
   450,
   449,
   448,
   447,
   446,
   445,
   444,
   443,
   442,
   441,
   440,
   439,
   438,
   437,
   436,
   435,
   434,
   433,
   432,
   431,
   430,
   429,
   428,
   427,
   426,
   425,
   424,
   423,
   422,
   421,
   420,
   419,
   418,
   417,
   416,
   415,
   414,
   413,
   412,
   411,
   410,
   409,
   408,
   407,
   406,
   405,
   404,
   403,
   402,
   401,
   400,
   399,
   398,
   397,
   396,
   395,
   394,
   393,
   392,
   391,
   390,
   389,
   388,
   387,
   386,
   385,
   384,
   383,
   382,
   381,
   380,
   379,
   378,
   377,
   376,
   375,
   374,
   373,
   372,
   371,
   370,
   369,
   368,
   367,
   366,
   365,
   364,
   363,
   362,
   361,
   360,
   359,
   358,
   357,
   356,
   355,
   354,
   353,
   352,
   351,
   350,
   349,
   348,
   347,
   346,
   345,
   344,
   343,
   342,
   341,
   340,
   339,
   338,
   337,
   336,
   335,
   334,
   333,
   332,
   331,
   330,
   329,
   328,
   327,
   326,
   325,
   324,
   323,
   322,
   321,
   320,
   319,
   318,
   317,
   316,
   315,
   314,
   313,
   312,
   311,
   310,
   309,
   308,
   307,
   306,
   305,
   304,
   303,
   302,
   301,
   300,
   299,
   298,
   297,
   296,
   295,
   294,
   293,
   292,
   291,
   290,
   289,
   288,
   287,
   286,
   285,
   284,
   283,
   282,
   281,
   280,
   279,
   278,
   277,
   276,
   275,
   274,
   273,
   272,
   271,
   270,
   269,
   268,
   267,
   266,
   265,
   264,
   263,
   262,
   261,
   260,
   259,
   258,
   257,
   256,
   255,
   254,
   253,
   252,
   251,
   250};
   Double_t Graph1_fy10[551] = {
   91.4052,
   91.3997,
   91.3652,
   91.3518,
   91.3955,
   91.397,
   91.3884,
   91.376,
   91.4019,
   91.4061,
   91.4402,
   91.4002,
   91.4031,
   91.3985,
   91.4322,
   91.4338,
   91.3953,
   91.3947,
   91.4271,
   91.4391,
   91.4181,
   91.4054,
   91.4111,
   91.4227,
   91.404,
   91.3976,
   91.4136,
   91.441,
   91.4309,
   91.4033,
   91.3888,
   91.4096,
   91.3993,
   91.4216,
   91.4096,
   91.4155,
   91.4174,
   91.4031,
   91.4086,
   91.3981,
   91.3829,
   91.3888,
   91.3737,
   91.3859,
   91.3676,
   91.3793,
   91.3928,
   91.3814,
   91.352,
   91.335,
   91.3516,
   91.3589,
   91.316,
   91.2944,
   91.3087,
   91.3211,
   91.3057,
   91.2906,
   91.2767,
   91.3045,
   91.3038,
   91.2702,
   91.2221,
   91.2488,
   91.2666,
   91.2559,
   91.2368,
   91.2433,
   91.2456,
   91.245,
   91.2374,
   91.2322,
   91.2477,
   91.2589,
   91.2752,
   91.2685,
   91.2513,
   91.2586,
   91.27,
   91.2809,
   91.2589,
   91.2876,
   91.3,
   91.3011,
   91.2731,
   91.2794,
   91.2965,
   91.3175,
   91.3154,
   91.3021,
   91.3003,
   91.3087,
   91.315,
   91.3087,
   91.295,
   91.2977,
   91.3131,
   91.3322,
   91.3228,
   91.3055,
   91.3009,
   91.3181,
   91.3082,
   91.2927,
   91.3028,
   91.2998,
   91.2958,
   91.3009,
   91.3076,
   91.3146,
   91.3183,
   91.2942,
   91.2788,
   91.2893,
   91.3011,
   91.319,
   91.3,
   91.2742,
   91.2837,
   91.2872,
   91.2912,
   91.2839,
   91.2664,
   91.2729,
   91.2767,
   91.2702,
   91.2702,
   91.262,
   91.2525,
   91.2626,
   91.2416,
   91.2311,
   91.2614,
   91.2673,
   91.2595,
   91.2475,
   91.2431,
   91.2612,
   91.261,
   91.242,
   91.2259,
   91.2366,
   91.2465,
   91.2542,
   91.2532,
   91.2381,
   91.2492,
   91.2546,
   91.2507,
   91.2399,
   91.2496,
   91.2559,
   91.2322,
   91.2204,
   91.2219,
   91.2252,
   91.237,
   91.2175,
   91.2072,
   91.2107,
   91.2227,
   91.228,
   91.2208,
   91.1998,
   91.1986,
   91.2063,
   91.1984,
   91.1788,
   91.1933,
   91.2076,
   91.2063,
   91.183,
   91.1803,
   91.187,
   91.2038,
   91.1832,
   91.1742,
   91.1673,
   91.166,
   91.1824,
   91.1759,
   91.1574,
   91.1473,
   91.1652,
   91.165,
   91.1593,
   91.1717,
   91.1641,
   91.1637,
   91.1627,
   91.1553,
   91.1572,
   91.1765,
   91.1566,
   91.1606,
   91.1368,
   91.1392,
   91.1648,
   91.165,
   91.1354,
   91.1402,
   91.1272,
   91.1389,
   91.1232,
   91.1347,
   91.1264,
   91.1322,
   91.1219,
   91.1182,
   91.105,
   91.1276,
   91.1169,
   91.1142,
   91.1033,
   91.1029,
   91.1207,
   91.1224,
   91.1014,
   91.0949,
   91.1058,
   91.097,
   91.0945,
   91.1001,
   91.0873,
   91.1188,
   91.0861,
   91.0706,
   91.0957,
   91.0896,
   91.0825,
   91.0861,
   91.0649,
   91.0875,
   91.0945,
   91.0773,
   91.0567,
   91.0578,
   91.0773,
   91.0689,
   91.0508,
   91.0446,
   91.0423,
   91.0584,
   91.0439,
   91.042,
   91.041,
   91.0362,
   91.0297,
   91.0393,
   91.0322,
   91.0041,
   91.02,
   91.0135,
   91.0091,
   91.0238,
   91.001,
   91.0142,
   91.0041,
   91.0144,
   91.0018,
   91.0054,
   91.0037,
   90.9955,
   90.9731,
   90.9949,
   90.992,
   90.989,
   90.9693,
   90.9716,
   90.9811,
   90.9821,
   90.9869,
   90.9863,
   90.9597,
   90.9505,
   90.9555,
   90.9641,
   90.9547,
   90.9605,
   90.9513,
   90.9599,
   90.9375,
   90.9335,
   90.9325,
   90.9513,
   90.9279,
   90.9176,
   90.9166,
   90.9281,
   90.9402,
   90.9256,
   90.905,
   90.9197,
   90.9182,
   90.9197,
   90.9149,
   90.9065,
   90.9086,
   90.9,
   90.8814,
   90.8816,
   90.8854,
   90.891,
   90.8592,
   90.8433,
   90.8483,
   90.8607,
   90.8588,
   90.8456,
   90.8073,
   90.8107,
   90.8379,
   90.8264,
   90.7979,
   90.7881,
   90.7848,
   90.7766,
   90.7726,
   90.7586,
   90.7676,
   90.7839,
   90.7818,
   90.7639,
   90.7614,
   90.7697,
   90.7651,
   90.7777,
   90.7616,
   90.7494,
   90.7446,
   90.7501,
   90.7532,
   90.7386,
   90.7137,
   90.7279,
   90.7256,
   90.7298,
   90.7327,
   90.7265,
   90.7029,
   90.6897,
   90.6968,
   90.7031,
   90.705,
   90.6974,
   90.6578,
   90.6384,
   90.6429,
   90.6394,
   90.6465,
   90.6329,
   90.5993,
   90.6089,
   90.61,
   90.606,
   90.602,
   90.5891,
   90.5716,
   90.5605,
   90.5503,
   90.5512,
   90.5601,
   90.5505,
   90.5182,
   90.5053,
   90.507,
   90.5193,
   90.5099,
   90.4849,
   90.463,
   90.4601,
   90.4561,
   90.4359,
   90.4228,
   90.4191,
   90.4089,
   90.3878,
   90.3564,
   90.3473,
   90.36,
   90.3487,
   90.3113,
   90.287,
   90.2815,
   90.2736,
   90.2541,
   90.2121,
   90.1781,
   90.1737,
   90.1314,
   90.0936,
   90.0739,
   90.009,
   89.95,
   89.8961,
   89.8161,
   89.7294,
   89.6632,
   89.5573,
   89.4036,
   89.2298,
   89.0373,
   88.8624,
   88.6092,
   88.2257,
   87.8446,
   87.4136,
   86.862,
   86.193,
   85.4059,
   84.459,
   83.367,
   82.0986,
   80.5818,
   78.8619,
   76.8421,
   74.5277,
   71.981,
   69.1256,
   65.9804,
   62.584,
   58.9199,
   54.6109,
   50.4709,
   46.3722,
   42.2276,
   38.1422,
   34.2342,
   30.5143,
   27.0266,
   23.8114,
   20.8918,
   18.2776,
   15.9654,
   13.9217,
   12.1459,
   10.6234,
   9.31803,
   8.18851,
   7.20853,
   6.37036,
   5.63341,
   4.99164,
   4.42283,
   3.92284,
   3.48081,
   3.09578,
   2.76457,
   2.48092,
   2.23371,
   2.02152,
   1.84172,
   1.69052,
   1.56504,
   1.4609,
   1.37674,
   1.30795,
   1.2571,
   1.21967,
   1.19642,
   1.17919,
   1.17231,
   1.17441,
   1.18288,
   1.19782,
   1.22487,
   1.25681,
   1.29619,
   1.34732,
   1.4086,
   1.48145,
   1.57394,
   1.67103,
   1.7802,
   1.90201,
   2.03506,
   2.17416,
   2.32692,
   2.48193,
   2.63766,
   2.79597,
   2.94878,
   3.08619,
   3.20376,
   3.27903,
   3.31617,
   3.2952,
   3.22628,
   3.10761,
   2.95332,
   2.76123,
   2.55574,
   2.34671,
   2.14111,
   1.95027,
   1.77851,
   1.63213,
   1.50806,
   1.40701,
   1.32072,
   1.25389,
   1.20086,
   1.15812,
   1.12765,
   1.10978,
   1.10903,
   1.12107,
   1.14422,
   1.17496,
   1.21435,
   1.25992,
   1.32094,
   1.38209,
   1.45118,
   1.52043,
   1.59216,
   1.6582,
   1.72193,
   1.77478,
   1.81595,
   1.83857,
   1.83684,
   1.81231,
   1.76271,
   1.6859,
   1.58449,
   1.46361,
   1.31601,
   1.15254,
   0.986482,
   0.827229,
   0.689031,
   0.558617,
   0.435818,
   0.330221,
   0.242797,
   0.173095,
   0.1221,
   0.0803282,
   0.0496811,
   0.0297694,
   0.0166505,
   0.00728274,
   0.00437036,
   0.000416109,
   1e-08,
   1e-08,
   1e-08,
   1e-08,
   1e-08,
   1e-08};
   graph = new TGraph(551,Graph1_fx10,Graph1_fy10);
   graph->SetName("Graph1");
   graph->SetTitle(" ");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0066cc");
   graph->SetLineColor(ci);
   graph->SetLineStyle(9);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10"," ",551,100,800);
   Graph_Graph10->SetMinimum(0.001);
   Graph_Graph10->SetMaximum(105);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph10->SetLineColor(ci);
   Graph_Graph10->GetXaxis()->SetTitle(" Wavelength [nm]   ");
   Graph_Graph10->GetXaxis()->SetLabelFont(42);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.09);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.12);
   Graph_Graph10->GetXaxis()->SetTitleOffset(0.75);
   Graph_Graph10->GetXaxis()->SetTitleFont(42);
   Graph_Graph10->GetYaxis()->SetTitle("Transmit./QE [%]");
   Graph_Graph10->GetYaxis()->SetLabelFont(42);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.09);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.12);
   Graph_Graph10->GetYaxis()->SetTickLength(0.015);
   Graph_Graph10->GetYaxis()->SetTitleOffset(0.29);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(42);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph10);
   
   graph->Draw("l");
   
   Double_t Graph2_fx11[314] = {
   250,
   251,
   252,
   253,
   254,
   255,
   256,
   257,
   258,
   259,
   260,
   261,
   262,
   263,
   264,
   265,
   266,
   267,
   268,
   269,
   270,
   271,
   272,
   273,
   274,
   275,
   276,
   277,
   278,
   279,
   280,
   281,
   282,
   283,
   284,
   285,
   286,
   287,
   288,
   289,
   290,
   291,
   292,
   293,
   294,
   295,
   296,
   297,
   298,
   299,
   300,
   301,
   302,
   303,
   304,
   305,
   306,
   307,
   308,
   309,
   310,
   311,
   312,
   313,
   314,
   315,
   316,
   317,
   318,
   319,
   320,
   321,
   322,
   323,
   324,
   325,
   326,
   327,
   328,
   329,
   330,
   331,
   332,
   333,
   334,
   335,
   336,
   337,
   338,
   339,
   340,
   341,
   342,
   343,
   344,
   345,
   346,
   347,
   348,
   349,
   350,
   351,
   352,
   353,
   354,
   355,
   356,
   357,
   358,
   359,
   360,
   361,
   362,
   363,
   364,
   365,
   366,
   367,
   368,
   369,
   370,
   371,
   372,
   373,
   374.409,
   376.913,
   378.663,
   380.308,
   382.887,
   383.71,
   385.799,
   385.961,
   388.135,
   390.103,
   392.464,
   393.613,
   396.372,
   399.149,
   401.887,
   404.249,
   405.607,
   408.407,
   412.465,
   417.257,
   421.217,
   425.442,
   430.268,
   434.313,
   438.926,
   443.255,
   447.584,
   451.913,
   456.241,
   460.57,
   465.076,
   469.051,
   472.853,
   476.799,
   480.697,
   482.427,
   485.813,
   489.214,
   491.66,
   494.044,
   495.735,
   498.026,
   500.486,
   502.501,
   504.312,
   507.204,
   509.369,
   512.091,
   514.312,
   516.406,
   519.644,
   520.781,
   523.659,
   525.969,
   528.696,
   529.984,
   533.251,
   536.181,
   539.347,
   542.75,
   545.027,
   546.951,
   549.269,
   552.657,
   553.029,
   556.014,
   559.417,
   562.26,
   565.727,
   569.426,
   572.976,
   576.23,
   577.934,
   581.24,
   585.048,
   586.38,
   589.61,
   591.593,
   595.185,
   597.481,
   601.456,
   608.539,
   612.475,
   615.8,
   619.952,
   619.996,
   622.828,
   623.231,
   626.672,
   629.703,
   633.388,
   635.243,
   638.701,
   640.978,
   644.282,
   647.415,
   650.018,
   653.402,
   656.944,
   660.416,
   663.704,
   667.019,
   669.312,
   671.333,
   673.236,
   675.51,
   677.67,
   680.232,
   683.536,
   685.257,
   688.68,
   691.463,
   692.834,
   694.435,
   696.717,
   698.047,
   699.131,
   700.233,
   704.225,
   705.664,
   707.002,
   709.752,
   712.003,
   714.703,
   715.641,
   719.254,
   721.221,
   723.906,
   725.786,
   728.399,
   729.945,
   731.537,
   733.88,
   735.362,
   737,
   739.193,
   739.731,
   742.411,
   745.536,
   747.523,
   749.903,
   751.505,
   753.499,
   755.842,
   757.23,
   758.935,
   760.388,
   762.169,
   762.411,
   764.267,
   765.62,
   767.7,
   769.253,
   771.463,
   773.535,
   775.065,
   775.742,
   775.792,
   776.579,
   778.743,
   781.301,
   783.662,
   785.19,
   785.236,
   788.803,
   789.678,
   791.927,
   791.976,
   792.714,
   794.34,
   796.477,
   796.693,
   799.01,
   799.65,
   800.289,
   800.584,
   802.191,
   803.142,
   804.014,
   806.291,
   807.248,
   807.307,
   810.248,
   811.065,
   811.603,
   813.374,
   813.995,
   816.588,
   819.999,
   820};
   Double_t Graph2_fy11[314] = {
   8.8e-09,
   8.8e-09,
   8.8e-09,
   8.8e-09,
   8.8e-09,
   8.8e-09,
   0.0003661759,
   0.003845917,
   0.006408811,
   0.01465244,
   0.02619707,
   0.04371937,
   0.07068882,
   0.107448,
   0.1523236,
   0.2136614,
   0.2905945,
   0.3835198,
   0.491583,
   0.6063473,
   0.7279615,
   0.8681042,
   1.014235,
   1.158089,
   1.287977,
   1.394351,
   1.483592,
   1.551185,
   1.594833,
   1.616419,
   1.617942,
   1.598036,
   1.561806,
   1.515298,
   1.459216,
   1.401101,
   1.337978,
   1.277038,
   1.216239,
   1.162427,
   1.10873,
   1.068628,
   1.033965,
   1.006914,
   0.9865416,
   0.9759464,
   0.9766064,
   0.992332,
   1.019146,
   1.056757,
   1.103423,
   1.162234,
   1.238169,
   1.327093,
   1.436274,
   1.565089,
   1.716238,
   1.884177,
   2.065105,
   2.249051,
   2.429882,
   2.598922,
   2.734697,
   2.839126,
   2.899776,
   2.91823,
   2.885546,
   2.819309,
   2.715847,
   2.594926,
   2.460454,
   2.321141,
   2.184098,
   2.04769,
   1.913261,
   1.790853,
   1.673769,
   1.566576,
   1.470506,
   1.385067,
   1.303676,
   1.239568,
   1.185642,
   1.140647,
   1.105993,
   1.077886,
   1.054082,
   1.040934,
   1.033481,
   1.031633,
   1.037687,
   1.05285,
   1.07331,
   1.106248,
   1.150996,
   1.211531,
   1.285592,
   1.377235,
   1.487658,
   1.620714,
   1.778938,
   1.965665,
   2.18321,
   2.432822,
   2.724286,
   3.063113,
   3.452099,
   3.89209,
   4.392643,
   4.957401,
   5.605917,
   6.343506,
   7.205889,
   8.199866,
   9.348592,
   10.68839,
   12.2511,
   14.04955,
   16.08429,
   18.38478,
   20.95403,
   23.78341,
   26.85258,
   30.1261,
   31.92024,
   32.27136,
   32.63304,
   33.03608,
   33.45672,
   33.72424,
   33.81136,
   34.00232,
   34.28656,
   34.6896,
   34.9712,
   35.19736,
   35.44112,
   35.67344,
   35.88992,
   36.16448,
   36.0404,
   36.29032,
   36.45664,
   36.6652,
   36.76728,
   36.894,
   37.1052,
   37.1404,
   37.21344,
   37.2504,
   37.2504,
   37.24864,
   37.246,
   37.2108,
   37.11576,
   37.07528,
   36.85704,
   36.7048,
   36.58248,
   36.4188,
   36.24104,
   35.97528,
   35.7192,
   35.4552,
   35.2352,
   35.002,
   34.82424,
   34.46344,
   34.09824,
   33.91784,
   33.71632,
   33.46376,
   33.2376,
   33.01672,
   32.90408,
   32.70168,
   32.51688,
   32.31712,
   32.21152,
   32.00912,
   31.79792,
   31.55416,
   31.33856,
   31.12736,
   30.85368,
   30.93728,
   30.65392,
   30.70584,
   30.44624,
   30.1972,
   29.94024,
   29.69296,
   29.4756,
   29.2688,
   29.06112,
   28.95024,
   28.75752,
   28.5824,
   28.43368,
   28.22864,
   28.1644,
   27.96288,
   27.8652,
   27.70416,
   27.61088,
   27.23072,
   26.92976,
   26.68512,
   26.5848,
   26.36304,
   26.24776,
   26.38856,
   26.05768,
   25.85176,
   25.7136,
   25.53408,
   25.4144,
   25.212,
   25.02016,
   24.7456,
   24.55552,
   24.33024,
   24.08032,
   23.82776,
   23.59984,
   23.342,
   23.03048,
   22.792,
   22.55968,
   22.3212,
   22.10912,
   21.87064,
   21.62336,
   21.30832,
   20.9924,
   20.73368,
   20.438,
   20.21184,
   19.97248,
   19.734,
   19.39608,
   19.26056,
   19.23856,
   19.03,
   18.80472,
   18.59616,
   18.3392,
   18.11392,
   17.87456,
   17.62816,
   17.37032,
   17.14856,
   16.87312,
   16.71384,
   16.50968,
   16.28264,
   16.0644,
   15.8004,
   15.57688,
   15.59008,
   15.3208,
   15.02688,
   14.71712,
   14.41,
   14.19088,
   13.92336,
   13.70512,
   13.45256,
   13.1868,
   12.96768,
   12.74328,
   12.54352,
   12.8172,
   12.28744,
   12.04456,
   11.81488,
   11.5676,
   11.33616,
   11.07744,
   10.81872,
   10.53536,
   11.10296,
   10.32328,
   9.81552,
   9.43184,
   9.24264,
   8.69616,
   9.0112,
   8.7076,
   8.4172,
   8.5448,
   8.16552,
   7.89888,
   7.6604,
   7.4316,
   7.04968,
   7.41752,
   6.89304,
   6.61672,
   7.10072,
   6.37648,
   7.0532,
   6.07728,
   5.79128,
   5.4692,
   5.2052,
   5.00192,
   4.68424,
   5.25096,
   4.74056,
   4.4264,
   4.0832,
   3.67136,
   0};
   graph = new TGraph(314,Graph2_fx11,Graph2_fy11);
   graph->SetName("Graph2");
   graph->SetTitle(" ");

   ci = TColor::GetColor("#cc99ff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3001);

   ci = TColor::GetColor("#cc99ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11"," ",314,100,800);
   Graph_Graph11->SetMinimum(0.001);
   Graph_Graph11->SetMaximum(105);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph11->SetLineColor(ci);
   Graph_Graph11->GetXaxis()->SetTitle(" Wavelength [nm]   ");
   Graph_Graph11->GetXaxis()->SetLabelFont(42);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.09);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.12);
   Graph_Graph11->GetXaxis()->SetTitleOffset(0.75);
   Graph_Graph11->GetXaxis()->SetTitleFont(42);
   Graph_Graph11->GetYaxis()->SetTitle("Transmit./QE [%]");
   Graph_Graph11->GetYaxis()->SetLabelFont(42);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.09);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.12);
   Graph_Graph11->GetYaxis()->SetTickLength(0.015);
   Graph_Graph11->GetYaxis()->SetTitleOffset(0.29);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(42);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph11);
   
   graph->Draw("f");
   text = new TText(110,95,"d)");
   text->SetTextFont(42);
   text->SetTextSize(0.1);
   text->Draw();
   
   leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph0","PMT response","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph1","Filter transmittance","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph2","Fluorescence sensitive region","f");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c5_4->Modified();
   c5->cd();
   c5->Modified();
   c5->cd();
   c5->SetSelected(c5);
}


==> plots_inkscapefigure_and_data/limits.C <==
void limits()
{
//=========Macro generated from canvas: c3/c3
//=========  (Mon Apr 29 12:14:01 2019) by ROOT version6.09/03
   TCanvas *c3 = new TCanvas("c3", "c3",0,0,1000,800);
   c3->Range(98.125,-0.3371613,331.875,3.034451);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTopMargin(0.02);
   c3->SetFrameBorderMode(0);
   c3->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx1[9] = {
   130,
   150,
   160,
   170,
   180,
   210,
   250,
   280,
   300};
   Double_t Graph_fy1[9] = {
   0.0877701,
   0.03996518,
   0.02517393,
   0.03594967,
   0.1975363,
   0.3151353,
   0.1750575,
   2.826931,
   2.775218};
   TGraph *graph = new TGraph(9,Graph_fx1,Graph_fy1);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#00cc00");
   graph->SetLineColor(ci);

   ci = TColor::GetColor("#00cc00");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(2.1);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,113,317);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(3.107107);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1->SetLineColor(ci);
   Graph_Graph1->GetXaxis()->SetLabelFont(42);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetXaxis()->SetTitleFont(42);
   Graph_Graph1->GetYaxis()->SetLabelFont(42);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(42);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1);
   
   multigraph->Add(graph,"");
   multigraph->Draw("apl");
   multigraph->GetXaxis()->SetTitle("Excitation wavelength [nm]");
   multigraph->GetXaxis()->SetLabelFont(42);
   multigraph->GetXaxis()->SetLabelSize(0.035);
   multigraph->GetXaxis()->SetTitleSize(0.05);
   multigraph->GetXaxis()->SetTitleFont(42);
   multigraph->GetYaxis()->SetTitle("Upper limit on the WLSE relative to TPB [%]");
   multigraph->GetYaxis()->SetLabelFont(42);
   multigraph->GetYaxis()->SetLabelSize(0.035);
   multigraph->GetYaxis()->SetTitleSize(0.05);
   multigraph->GetYaxis()->SetTickLength(0.01);
   multigraph->GetYaxis()->SetTitleOffset(0.93);
   multigraph->GetYaxis()->SetTitleFont(42);
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","PTFE","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph","RPT acrylic ","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph","Spartech acrylic ","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   leg->Draw();
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx2[9] = {
   130,
   150,
   160,
   170,
   180,
   210,
   250,
   280,
   300};
   Double_t Graph_fy2[9] = {
   0.1316776,
   0.06450349,
   0.04528549,
   0.0466292,
   0.09906779,
   0.1523857,
   0.1507741,
   0.6105337,
   0.608728};
   graph = new TGraph(9,Graph_fx2,Graph_fy2);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);

   ci = TColor::GetColor("#990099");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(21);
   graph->SetMarkerSize(2.1);
   multigraph->Add(graph,"");
   multigraph->Draw("pl");
   
   leg = new TLegend(0.12,0.83,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","PTFE","lp");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00cc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2.1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph","RPT acrylic ","lp");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990099");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(2.1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph","Spartech acrylic ","lp");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#000099");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2.1);
   entry->SetTextFont(42);
   leg->Draw();
   
   leg = new TLegend(0.12,0.73,0.5,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   leg->Draw();
   
   multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle("");
   
   Double_t Graph_fx3[9] = {
   130,
   150,
   160,
   170,
   180,
   210,
   250,
   280,
   300};
   Double_t Graph_fy3[9] = {
   0.1537134,
   0.06776306,
   0.04688643,
   0.04634589,
   0.09764328,
   0.1770355,
   0.1431434,
   0.6937743,
   0.6280308};
   graph = new TGraph(9,Graph_fx3,Graph_fy3);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#000099");
   graph->SetLineColor(ci);

   ci = TColor::GetColor("#000099");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(22);
   graph->SetMarkerSize(2.1);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,113,317);
   Graph_Graph3->SetMinimum(0);
   Graph_Graph3->SetMaximum(0.7585171);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph3->SetLineColor(ci);
   Graph_Graph3->GetXaxis()->SetLabelFont(42);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetXaxis()->SetTitleFont(42);
   Graph_Graph3->GetYaxis()->SetLabelFont(42);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(42);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph3);
   
   multigraph->Add(graph,"");
   multigraph->Draw("pl");
   
   leg = new TLegend(0.12,0.83,0.5,0.97,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph","PTFE","lp");

   ci = TColor::GetColor("#00cc00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#00cc00");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(2.1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph","RPT acrylic ","lp");

   ci = TColor::GetColor("#990099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#990099");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(2.1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("Graph","Spartech acrylic ","lp");

   ci = TColor::GetColor("#000099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#000099");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(2.1);
   entry->SetTextFont(42);
   leg->Draw();
   
   leg = new TLegend(0.12,0.73,0.5,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   leg->Draw();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
}


==> plots_inkscapefigure_and_data/plot_paper.C <==
#include "TVectorD.h"
#include "TVectorT.h"
#include "TGraph.h"
#include "TMultiGraph.h"
#include <stdio.h>
#include <stdlib.h>
#include <iostream>
#include <cstdlib>
#include <string>
#include <fstream>
#include <tgmath.h> 
#include <TROOT.h>
#include <TFile.h>
#include <TMath.h>
#include "TTree.h" 
#include "TBranch.h"
#include "TH1F.h"
#include "TH1D.h"
#include "TProfile.h"
#include "TCanvas.h"
#include "TPad.h"
#include "TGraphErrors.h"
#include "TGraph.h"
#include "TH2D.h"
#include "TF1.h"
#include <vector>
#include "TLegend.h"
#include "TColor.h"
#include "TAxis.h"
#include <iomanip>
#include "TLatex.h"
#include "TAttFill.h"
#include "TGraphAsymmErrors.h"

using namespace std;

int plot_spectrum(int canvas_sx, int canvas_sy, double t_offset, double lg_textsize);
void plots_conference_alltogether(int canvas_sx, double t_offset, double lg_textsize);
TColor makeDSColors(Int_t pTP[], const int palette_stops=9);
//862, 819, 891, 618, 632, 801, 802, 14 
void plot_paper()
{
//Int_t kDSColors[9];
//TColor colorkDS= makeDSColors(kDSColors[0], 9);// cout<< colorkDS <<endl;
//%%%%%%%%%%%%%% PLOTS PARAMETERS %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 int canvas_sx=1000, canvas_sy=800;
 double t_offset=1.4;
 double lg_textsize=0.050, axis_textsize=0.05;

//%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

//%%%%%%% previous results RPT and Spartech %%%%%%%%%%%%%%%%
double wls_p[2]={130, 160};
double rWLSE_p_RPT[2]={0.1504, 0.0839};
double sd_p_RPT[2]={0.0302, 0.0112};
double rWLSE_p_Sp[2]={0.0942, 0.0475};
double sd_p_Sp[2]={0.0313, 0.0122 };
string s_p[2]={"RPT acrylic (BPC) - 39.5 #circ", "Spartech acrylic (BPC) - 39.5 #circ"};

//%%% plot relative WLSE: CHANGE VALUES HERE (also necessary to change plots to generate a new file) %%%

 static const int samples=16; // here the samples are actually the diff types of measurements
 static const int exc_wl=9;// 9 wls:  130 - 150 - 160 - 170 - 180 - 210 - 250 - 280 - 300

 string samplesnames[samples]={"TPB", "PTFE", "RPT acrylic", "RPT acrylic (rough)", "Spartech acrylic", "Spartech acrylic (rough)", "glass", "aluminium", "aluminium2", "TPB", "PTFE", "RPT acrylic", "RPT acrylic (rough)", "Spartech acrylic", "Spartech acrylic (rough)", "aluminium"};//TPB precisa ser o primeiro porque ele é o reference sample.

 int marker[samples]={0, 0, 1, 2, 1, 2, 10, 9, 11, 0, 4, 5, 6, 5, 6, 10}; 
 int color[samples]={0, 417, 617, 619, 862, 603, 7, 13, 15, 813, 8, 616, 618, 861, 602, 30};

 
 int const n_angles=2;
 int n_filesperangle=9;//number of files for the first angle
 int n_change; //check below!!!!
 string angles[n_angles]={"39.5 #circ", "12.5 #circ"};
 double exc_wavelength[exc_wl]={130,150,160,170,180, 210,250, 280, 300}; 
 double sd_wl[exc_wl], sd_fit_Par0=4.31211, sd_fit_Par1=0.0131193;
 
 int const n_plots=5;
 string chosen_samples[n_plots]={"PTFE", "RPT", "RPT", "Spartech",  "Spartech"};
 TMultiGraph *mg_sample[n_plots], *mg_lim[n_plots];
 TLegend *lg_mg[n_plots];
 TGraphAsymmErrors *rel_eff_p;

 for(int i=0; i<n_plots; i++) // two plots in one canvas for RPT, two for Spartech and one for PTFE
 {
	 mg_sample[i]= new TMultiGraph(); mg_lim[i]= new TMultiGraph();
	 if (i==2 ||i==4) {lg_mg[i]= new TLegend(0.04, 0.8, 0.44, 0.98);} else {lg_mg[i]= new TLegend(0.14, 0.8, 0.44, 0.98);}
	 lg_mg[i]->SetBorderSize(0);  lg_mg[i]->SetTextSize(lg_textsize);
	 double sd_wl[2]; sd_wl[0]=exc_wavelength[0]*sd_fit_Par1+sd_fit_Par0; sd_wl[1]=exc_wavelength[2]*sd_fit_Par1+sd_fit_Par0;
	 if (i==1||i==3) // Here I plot the before plasma cleaning samples
	 {	
		if (i==1) 
		{
			rel_eff_p= new TGraphAsymmErrors(2, wls_p, rWLSE_p_RPT, sd_wl, sd_wl, sd_p_RPT, sd_p_RPT);
			rel_eff_p->SetLineColor(891); rel_eff_p->SetMarkerColor(891);
		}
		else 
		{
			rel_eff_p= new TGraphAsymmErrors(2, wls_p, rWLSE_p_Sp, sd_wl, sd_wl, sd_p_Sp, sd_p_Sp);
			rel_eff_p->SetLineColor(7); rel_eff_p->SetMarkerColor(7);
		}

 		
	    	rel_eff_p->SetFillColor(0);
		rel_eff_p->SetFillStyle(0);
		rel_eff_p->SetMarkerStyle(20); rel_eff_p->SetMarkerSize(2.1);
		//rel_eff_p->SetLineWidth(2); rel_eff_p->SetLineStyle(0);  
		mg_sample[i]->Add(rel_eff_p);
		string lg; if (i==1) lg=s_p[0];if (i==3) lg=s_p[1];
		lg_mg[i]->AddEntry(rel_eff_p, lg.c_str(),"lp");
	}
 

 }



 for (int  s=1; s<samples; s++)// s==1 because it does not start at TPB. It reads TPB at the other angle, but it will not plot
 {

	int w=0;
	//if (s==15) continue;// I will plot aluminium only once
	if (s<9) {n_change=0;} else {n_change=1;}
	double rel_efficiency_sample[exc_wl],error_rel_eff_sample[exc_wl], limit[exc_wl];
 	ifstream table_plot_read("Rel_eff_PMT_results.dat"); string line1;
	for(int l=0; l<s; l++) {getline(table_plot_read,line1);}
	for (int i=0; i<exc_wl*samples; i++)
	{

		if (i%samples==0) 
		{	
			table_plot_read>>exc_wavelength[w]>>rel_efficiency_sample[w]>>error_rel_eff_sample[w];
			sd_wl[w]=exc_wavelength[w]*sd_fit_Par1+sd_fit_Par0;
			limit[w]=rel_efficiency_sample[w]+error_rel_eff_sample[w];
			//cout<<s<<" "<<exc_wavelength[w]<<" "<<w<<" "<<i<<" "<<rel_efficiency_sample[w]<<" "<<error_rel_eff_sample[w]<<endl;
			 w++;
		}
		else
		{
			getline(table_plot_read,line1);
			//cout<<line1<<endl;	
		}
					
	}	
 	if(s!=0+n_change*n_filesperangle )// that is, ref sample
	{
		 TGraphAsymmErrors *rel_eff= new TGraphAsymmErrors(exc_wl, exc_wavelength, rel_efficiency_sample, sd_wl, sd_wl, error_rel_eff_sample, error_rel_eff_sample);
		 TGraph *lim= new TGraph(exc_wl, exc_wavelength, limit);
		 int c=color[s], m=marker[s];
		 rel_eff->SetMarkerStyle(20+m); rel_eff->SetMarkerSize(2.1);
		 rel_eff->SetLineWidth(2);
		 rel_eff->SetLineColor(c);  rel_eff->SetMarkerColor(c); lim->SetLineWidth(4);
	   	 if (s!=7 && s!=15) 
		 {
			rel_eff->SetFillStyle(3001); rel_eff->SetFillColor(c);
		 	if (s>n_filesperangle) {rel_eff->SetLineStyle(9); rel_eff->SetFillStyle(3001+30);}
		 }
		 else {rel_eff->SetLineWidth(1); rel_eff->SetLineColorAlpha(c, 0.4); rel_eff->SetFillStyle(3005); rel_eff->SetFillColorAlpha(15, 0.5); if (s==15) {rel_eff->SetFillColorAlpha(29, 0.5); rel_eff->SetFillStyle(3305);}}		 	  
		 rel_eff->SetTitle(" ");
		 
	 	 string lgstring =  samplesnames[s]+" - "+angles[n_change];
		 //string stext="Angle of incidence: "+angles[n_change]; 
		 if (s==1 || s==7 || s==15 || s==1+n_change*n_filesperangle ) {mg_sample[0]->Add(rel_eff); lg_mg[0]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); }
		 if (s==2 ||s==7|| s==2+n_change*n_filesperangle) {mg_sample[1]->Add(rel_eff); lg_mg[1]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); }
		if ( s==3 || s==7 || s==3+n_change*n_filesperangle ) {mg_sample[2]->Add(rel_eff); lg_mg[2]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); }
 		if (s==4 || s==7 || s==4+n_change*n_filesperangle) 
		{
			mg_sample[3]->Add(rel_eff); lg_mg[3]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); 
			//mg_lim[3]->Add(lim); //lg_mg[3]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); 
		}

		if (s==5 || s==7 || s==5+n_change*n_filesperangle ) 
		{
			mg_sample[4]->Add(rel_eff); lg_mg[4]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); 
			//mg_lim[4]->Add(lim);
		}
		if (s==14) mg_lim[4]->Add(lim);
		 

	}
	
	
 }

 TCanvas *c3; TText *t2;
 for(int i=0; i<n_plots; i++) // one plot for RPT, one for Spartech and one for PTFE
 {
	 if (i==0) {c3= new TCanvas("c3", "c3", canvas_sx, canvas_sy);} 
	 else if (i==1 || i==3) 
	 {
		c3= new TCanvas("c3", "c3", canvas_sx+250, canvas_sy); 
		c3->Divide(2,1, 0.00, 0.000); c3->cd(1); 
		gPad->SetRightMargin(0.); gPad->SetLeftMargin(0.13);
		t2=new TText(242, 0.18, "a)"); 
		t2->SetTextFont(42); t2->SetTextSize(0.04);
	 }
	 else 
	{
		c3->cd(2);
		gPad->SetLeftMargin(0.); gPad->SetRightMargin(0.02);
		t2=new TText(242, 0.18, "b)"); 
		t2->SetTextFont(42); t2->SetTextSize(0.04);
	
	}
	 gPad->SetTopMargin(0.015);
	
 	 mg_sample[i]->Draw("al3");
	 //mg_lim[i]->Draw("l");
 	 mg_sample[i]->Draw("p");
	 mg_sample[i]->GetYaxis()->SetTitle("Photon yield relative to TPB [%]"); 
	 mg_sample[i]->GetYaxis()->SetTitleOffset(t_offset-0.37);  mg_sample[i]->GetYaxis()->SetTitleSize(axis_textsize);
	 mg_sample[i]->GetYaxis()->SetTickLength(0.01);
	 mg_sample[i]->GetXaxis()->SetTitle("Excitation wavelength [nm]"); //mg_sample[i]->GetXaxis()->SetTitleOffset(t_offset);
	 mg_sample[i]->GetXaxis()->SetTitleSize(axis_textsize);
	 double max;
	 if (i==0) {max=0.35;} else {max=0.19; t2->Draw();}
	 mg_sample[i]->SetMinimum(0.); mg_sample[i]->SetMaximum(max);
	 mg_sample[i]->GetXaxis()->SetLimits(130., 250.);
	 gStyle->SetEndErrorSize(15); 
	 lg_mg[i]->Draw(); 
	 //c3->SetLogy();
	 string save3="results_"+chosen_samples[i]+".png";
	 //c3->SaveAs(save3.c_str());
 }
 plot_spectrum(canvas_sx, canvas_sy, t_offset, lg_textsize);
 plots_conference_alltogether(canvas_sx, t_offset, lg_textsize);

}




//%%%%%%%%%%%%%%%%%%%%%%%%%% Plot spectra %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
int plot_spectrum(int canvas_sx, int canvas_sy, double t_offset, double lg_textsize)
{
//%%%%%%%%%%%%%%%%%%%  CHANGE VALUES HERE %%%%%%%%%%%%%%%%%%%%%%
 static const int samples=3;
 static const int exc_wl=1;
 int  nheadlines=17; 
 
 string samplesnames[samples]={"TPB", "PTFE","RPT acrylic"};// 3 exc, 1back 
 string wavelength_string[exc_wl]={"160"};
 double wl_vector[exc_wl]={130}; 
 int color[samples]={33, 819, 891};//{33, 417, 616};
 TGraph *spectrum_;
//%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 for (int w=0; w<exc_wl; w++)
 {
	TCanvas *c_1= new TCanvas("c_1", "c_1", canvas_sx, canvas_sy);
	TLegend *lg_sample= new TLegend(0.68, 0.76, 0.87, 0.87);  
	lg_sample->SetBorderSize(0);  lg_sample->SetTextSize(lg_textsize-0.01); lg_sample->SetFillStyle(0);
	for (int s=0; s<samples; s++)
 	{
	 	string lgstring_wl =  samplesnames[s]+"_"+wavelength_string[w];
	 	string sinFile = samplesnames[s]+"_"+wavelength_string[w]+".txt";
		string sinFile_c = "OceanOptics_sensitivity.txt";//calibration file
		ifstream inFile(sinFile.c_str()); if (!inFile.is_open()) {cout<< "arquivo nao encontrado = "<< sinFile << endl;}
		ifstream inFile_c(sinFile_c.c_str());
		
		int n=1062-nheadlines-1;

		double wavelength[n], intensity[n], intensity_error[n],intensitytotal[n],inten_, wl_, inten_c, wl_c, errorinten_c;
		string line;
		for(int l= 0; l<nheadlines; l++)
		{
			getline(inFile,line);
		}
		for (int j=0; j<n; j++)
		{ 
			inFile>>wl_>>inten_;
			intensity[j]= inten_;
			wavelength[j]=wl_;
			intensity_error[j]=0;
			
			if (wl_>380 && wl_<600 && s==0) 
			{
				inFile_c>>wl_c>>inten_c>>errorinten_c;
				intensity[j]*=0.4/inten_c;
				intensity_error[j]=errorinten_c/inten_c*intensity[j];
				//cout<<wavelength[j]<<" "<<wl_c<<" "<<intensity_error[j]<<endl;
			}
		
		intensity[j]*=1/1.44; intensity_error[j]*=1/1.44;

		}

		string lg_samplesnames=samplesnames[s];
	
		TGraphErrors *spectrum = new TGraphErrors(n, wavelength, intensity, 0, intensity_error);
		gStyle->SetEndErrorSize(1);
		if (s==0) 
		{
			spectrum_= new TGraph(n, wavelength, intensity);
			spectrum-> Draw("APL"); 
			spectrum_->Draw("PL"); spectrum_->SetMarkerStyle(20);  spectrum_->SetMarkerSize(1.1); spectrum_->SetMarkerColor(863); spectrum_->SetLineWidth(2); spectrum_->SetLineColor(863);
			lg_sample->AddEntry(spectrum_, lg_samplesnames.c_str(),"lp");
		}
		else {spectrum-> Draw("PL"); lg_sample->AddEntry(spectrum, lg_samplesnames.c_str(),"l");}

		spectrum->SetMinimum(-3.); spectrum->SetMaximum(100);
		int c=color[s];
		spectrum->SetLineColor(c);
		spectrum->SetTitle(" ");
		spectrum->SetLineWidth(2);
		spectrum->GetYaxis()->SetTitle("Intensity [AU]"); spectrum->GetYaxis()->SetTitleOffset(t_offset-0.1); spectrum->GetYaxis()->SetTitleSize(0.045);
		spectrum->GetXaxis()->SetTitle("Emission wavelength [nm]");  spectrum->GetXaxis()->SetTitleSize(0.045);
		spectrum->GetXaxis()->SetLimits(190.,900.);
		
		lg_sample->Draw();
		string sSave2 = "samples_together_"+wavelength_string[w]+".C";//png";
		if (s==samples-1) c_1->SaveAs(sSave2.c_str());

	 }//end loop samples s
 }//end of w loop
 return 0;
}





//%%%%%%%%%%%%%%%%%%% PLOT LIGHT PRODUCTION AND RESPONSE %%%%%%%%%%%%%%%%%%%%%%%
void plots_conference_alltogether(int canvas_sx, double t_offset, double lg_textsize)
{

//%%%%%%%%%%%%%%%%%%% CHANGE VALUES HERE %%%%%%%%%%%%%%%%%%%%%%%
 int const ncanvases=4;
 int const endfilescanvas[ncanvases]={4, 8, 9, 14};
static int const nfiles=14;
 
// string files[nfiles]={"LXe","Ar_gas", "Ar_liq", "TPB_160", "QE_R8778", "R519HQE_Dataset", "RPT_1", "RPT_9","D2_lamp","cathode_Dataset", "Fiber_Dataset", "MgF2_window_Dataset", "acryl_filter_Dataset", "shadeplot"};//"PMT_Response",, TPB_200_SerieHell00" }; //
 string files[nfiles]={"LXe","Ar_gas", "Ar_liq", "TPB_corr_39_160", "QE_R8778", "R519_Dataset_old", "RPT_1", "RPT_9","D2_lamp","cathode_interp", "fiber_interp", "window_interp", "acryl_filter_Dataset", "shadeplot"};//"PMT_Response",, TPB_200_SerieHell00" }; //
 string legendsfiles[nfiles]={"LXe scintillation","Ar (gas) scintillation", "LAr scintillation", "TPB emission", "LUX PMT response", "DEAP PMT response","RPT Acrylic 16mm", "RPT Acrylic trasmittance", "Deuterium lamp spectrum", "S20 cathode response", "Fiber rel. transmittance", "MgF2 window transmittance", "Filter transmittance", "Fluorescence sensitive region"}; //
 //int colors[nfiles]={817, 617, 425,862,910, 625,  435, 434, 617, 625, 833, 853, 426, 871};
 //int colors[nfiles]={862, 819, 891, 618, 632, 801, 802, 14, 862, 819, 891, 618, 632, 871};
 int colors[nfiles]={891, 1, 618, 862, 891, 14, 1, 862, 618, 819, 891, 14, 862, 871};
 int linestyle[nfiles]{7,2, 1, 3, 2, 1, 7, 9, 1,9,2,1,9, 1};
 string titles_eachcanvas[ncanvases]={" VUV scintillation in LAr and wavelength shift (DEAP)", "Photon Detection response (DEAP)", "Excitation light (TUM Setup)", "Photon Detection response (TUM Setup)"};
 string enumerate_canvas[ncanvases]={"a)", "b)", "c)", "d)"};
 double interpolation_PMT[590];

//%%%%%%%%%%%%%%%%%%% Parameters of cherenkov plot %%%%%%%%%%%%%%%%%%%%%%%
// data from https://www.snolab.ca/deap/private/TWiki/bin/view/Main/QuickCherenkovCalcs

//ref index LAr - "Index of refraction, Rayleigh scattering length, and Sellmeier coefficients in solid and liquid argon and xenon" - Emily Grace1, James A. Nikkel
double a_0=1.23, a_uv=0.27, a_ir=0.0085, lambda_uv=106.6, lambda_ir=908.3; // poles at lambda_uv and lambda_ir.
double  n_index_LAr[3532],  n_index_acryl[3532-396];//-396 because n_index_acryl starts after 150nm. there are ressonances before that
// acryl http://refractiveindex.info/?shelf=organic&book=poly(methyl_methacrylate)&page=Szczurowski
// note that the ref. indexes for acrylic were measured only above 400nm
// more about cherenkov here http://large.stanford.edu/courses/2014/ph241/alaeian2/
//  The number of photons from Cherenkov radiation at a given wavelength and the angle of radiation is given by
//dN/(dxdλ)=2πα(1-1/(β2n2))*/λ2

double decay_energy=1311.09, gamma=decay_energy/511, beta= sqrt(1-1/pow(gamma,2)), alpha=1./137.; //K-40 decay in keV
double photon_density_acryl[3532-396], photon_density_LAr[3532];
//TCanvas *c6 = new TCanvas("c6", "c6", 1000, 1000);  c6->Divide(1,2);

//%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 TMultiGraph *mg = new TMultiGraph();  
 TLegend *lg, *lg_index;
 TGraph *g_n_index[2], *g_photon_d[2];

 TCanvas *c1 = new TCanvas("c1", "c1", 1000, 800);
 //c1->Divide(1,2);
 TCanvas *c2 = new TCanvas("c2", "c2", 1000, 1100);
 c2->Divide(1,2);
 gROOT->Reset();
 TCanvas *c5 = new TCanvas("c5", "c5", canvas_sx, 1000);
 gStyle->SetOptStat(0);
 c5->SetFrameBorderMode(0);
 c5->Divide(1,4, 0.00, 0.001);// This sets somehow the spacing between canvases

 for (int c=0; c<ncanvases; c++)
 {

	lg= new TLegend(0.54, 0.51, 0.89, 0.86); 
	lg->SetTextSize(lg_textsize+0.05); //lg->SetTextColor(13);
	lg->SetBorderSize(0); 
	lg->SetFillStyle(0); 
	TText *t1, *t2;

	//lg_index= new TLegend(0.65, 0.62, 0.80, 0.82); 
	//lg_index->SetTextSize(0.06); lg_index->SetBorderSize(0); lg_index->SetFillStyle(0);

	int increment_f; if(c==0) {increment_f=0;} else {increment_f= endfilescanvas[c-1];}
	for (int f=0+increment_f; f< endfilescanvas[c]; f++)
	{

		if (f==6 || f==1) continue; //plot only one RPT, not 2.
		double wl, inten;
		int n=0;

 		string lgstring =  legendsfiles[f];
		string sinFile = "/home/gabriela/Desktop/DEAP_fluorescence_measurements/acrylic_PTFE_filtermeasurements/TUM_measurements/paper/Datasets/"+files[f]+".dat";

		ifstream inFile_read(sinFile.c_str());
		if (!inFile_read.is_open()) 
		{
			cout<< "arquivo nao encontrado = "<< sinFile << endl;
		}
		while(inFile_read>>wl>>inten)
		{
		n++;
		}
		double wavelength[n], intensity[n],intensitytotal[n],inten_, wl_;


		ifstream inFile(sinFile.c_str());
		for (int j=0; j<n; j++)
		{
			inFile>>wl>>inten;
			intensity[j]=inten;
			wavelength[j]=wl;



			if (f==1) intensity[j]/=1.8; 
			if (f==2 && wl>140) intensity[j]/=5.8;
			if (f==3 && wl<600 && wl>390) intensity[j]*=100;
			if (f==8 && wl<200) intensity[j]*=0.0449;
			if (f==8) intensity[j]*=1.28;
			if (f==12) intensity[j]*=100;
			if (f<4) intensity[j]*=0.0025;
			if (f==0) intensity[j]*=5.4;
			//if (f==5) intensity[j]*=100;
			if (f==9) interpolation_PMT[j]=intensity[j];
			//if (f==10){ cout<<wavelength[j]<<" *** "<<intensity[j]<<" "<<interpolation_PMT[j]<<endl;}
			if (f==10) interpolation_PMT[j]*=intensity[j]/100;
		 	if (f==11) {intensity[j]*=interpolation_PMT[j]/100; interpolation_PMT[j]=intensity[j];}
			if (f==13 && wl<373.4) intensity[j]*=100;
			if (f==13) intensity[j]*=0.88;
			
			//if (f==12){ cout<<wavelength[j]<<" "<<intensity[j]<<endl;}

			/*if ((wl>110 && wl<900) && f==0)  
			{
				n_index_LAr[j]=sqrt(a_0+a_uv*pow(wl,2)/(pow(wl,2)-pow(lambda_uv,2))+a_ir*pow(wl,2)/(pow(wl,2)-pow(lambda_ir,2)));
				photon_density_LAr[j]=2*M_PI*alpha*(1-1/(pow(beta,2)*pow(n_index_LAr[j],2)))/pow(wl,2);
				//photon_density_LAr[j]*=5.e+9;// to match the axis of the other A.U.
			}
			if ((wl>150. && wl<900) && f==0) 
			{
				n_index_acryl[j-396]=sqrt(1+0.99654*pow(wl/1000,2)/(pow(wl/1000,2)-0.00787)+0.18964*pow(wl/1000,2)/(pow(wl/1000,2)-0.02191)+0.00411*pow(wl/1000,2)/(pow(wl/1000,2)-3.85727));// here is in micrometer
				photon_density_acryl[j-396]=2*M_PI*alpha*(1-1/(pow(beta,2)*pow(n_index_acryl[j-396],2)))/pow(wl,2);
				//photon_density_acryl[j-396]*=5.e+9;// to match the axis of the other A.U.
				//cout<<wl<<" "<<n_index_LAr[j]<<" "<<n_index_acryl[j-396]<<endl;
				//cout<<wl<<" "<<photon_density_LAr[j]<<" "<<photon_density_acryl[j-396]<<endl;
			}*/
		}

		/*g_n_index[0] = new TGraph(n, wavelength,n_index_LAr);
		g_n_index[1] = new TGraph(n-396, wavelength,n_index_acryl);
		g_photon_d[0] = new TGraph(n-396, wavelength,photon_density_LAr);
		g_photon_d[1] = new TGraph(n-396, wavelength,photon_density_acryl);
		//if (f==0) {lg_index->AddEntry(g_n_index[0], "LAr", "l"); lg_index->AddEntry(g_n_index[1], "Cherenkov light produced in PMMA acrylic", "l");}
		for(int b=0; b<2; b++)
		{
			g_n_index[b]->SetLineColor(8+b); g_n_index[b]->SetLineWidth(3); g_n_index[b]->SetTitle(" ");
			g_n_index[b]->GetYaxis()->SetTitle("Refractive index");
			g_n_index[b]->GetXaxis()->SetLimits(100., 700.);
			g_photon_d[b]->SetLineColor(8+b); g_photon_d[b]->SetLineWidth(3);
			g_photon_d[b]->SetTitle(" ");
			g_photon_d[b]->GetYaxis()->SetTitle("N. photons per unit length per #lambda [AU]");
			g_photon_d[b]->GetYaxis()->SetTitleSize(0.05);
			g_photon_d[b]->GetXaxis()->SetTitle("#lambda [nm]");
			g_photon_d[b]->GetXaxis()->SetLimits(100., 700.);
			g_photon_d[b]->GetXaxis()->SetLabelSize(0.055);
		}*/
		
	 
		TGraph *spectrum = new TGraph(n, wavelength, intensity);
		if (c<2) {c2->cd(1+c);} else {c1->cd();} 
		if (c==0 || c==2){gPad->SetBottomMargin(0.);} else {gPad->SetTopMargin(0.);}
		if (f<9)
		{
			if (f==0+increment_f) 
			{
				spectrum-> Draw("AL"); 
				//if(f==0) {g_photon_d[0]->Draw("PL"); g_photon_d[1]->Draw("PL");}
			}
			else {spectrum-> Draw("PL"); }
		}
		else if (f==11) {spectrum-> Draw("AL");}
		//else if (f>11) {spectrum-> Draw("PL"); }


		c5->cd(1+c);
		if (c<3){gPad->SetBottomMargin(0.);} else {gPad->SetBottomMargin(0.25);}
		if (c>0) gPad->SetTopMargin(0.0);
		gPad->SetRightMargin(0.02);

		if (f<9 || f==12)
		{
			if (f==0+increment_f) 
			{
				spectrum-> Draw("AL");
			}
			else {spectrum-> Draw("L"); }
		}
		else if (f==11) {spectrum-> Draw("AL");}
		else if (f==13) {spectrum-> Draw("f");  spectrum->SetFillStyle(3001); spectrum->SetFillColor(871);}
		//}


		int color_f=colors[f], linest=linestyle[f];
		spectrum->SetLineColor(color_f);
		spectrum->SetLineWidth(3); spectrum->SetLineStyle(linest); //if (f==2) spectrum->SetLineWidth(4);
		spectrum->GetXaxis()->SetLimits(100.,800.);
		string stitleX, stitleY, letter_canvas; 
		string stitle=titles_eachcanvas[c]; letter_canvas=enumerate_canvas[c];

		if (c==0) 
		{
			stitleX="Emission Wavelength [nm]"; 
			stitleY="Intensity [AU]";
		}
		else if (c==2)
		{
			stitleX="Emission Wavelength [nm]"; 
			stitleY="Intensity [AU]";
			//spectrum->GetXaxis()->SetLimits(100.,200.);
		
		}
		else
		{
			stitleX=" Wavelength [nm]   "; 
			stitleY="Transmit./QE [%]"; 
		}
		
		if (f==0)//**************** ref index and cherenkov plot **************************
		{
			/*c6->cd(1);
			g_n_index[0]->Draw("APL");
			g_n_index[1]->Draw("PL");
			gPad->SetBottomMargin(1e-3);
			lg_index->Draw();
			c6->cd(2); //c6->cd(2)->SetLogy();
			//g_photon_d[0]->Draw("APL");
			g_photon_d[1]->Draw("APL");
			gPad->SetTopMargin(0.1);
			lg_index->Draw();*/
			//c6->SaveAs("ref_index_cherenkov.png");
		}
		spectrum->GetYaxis()->SetTitle(stitleY.c_str()); 
		spectrum->GetXaxis()->SetTitle(stitleX.c_str());
		spectrum->SetMaximum(105.); spectrum->SetMinimum(0.001);// in this way 0 is not drawn
		t2=new TText(110, 95., letter_canvas.c_str()); //t1=new TText(450, 99., stitle.c_str());
		t2->SetTextFont(42); t2->SetTextSize(0.1);

		/*spectrum->GetXaxis()->SetAxisColor(595); spectrum->GetYaxis()->SetAxisColor(595);
		spectrum->GetXaxis()->SetTitleColor(595); spectrum->GetYaxis()->SetTitleColor(595);
		spectrum->GetXaxis()->SetLabelColor(595); spectrum->GetYaxis()->SetLabelColor(595);*/
		spectrum->GetXaxis()->SetLabelSize(0.09); 
		spectrum->GetYaxis()->SetLabelSize(0.09); spectrum->GetYaxis()->SetTickSize(0.015);
		spectrum->GetXaxis()->SetTitleSize(0.12); spectrum->GetYaxis()->SetTitleSize(0.12);

		spectrum->GetYaxis()->SetTitleOffset(t_offset-1.11); spectrum->GetXaxis()->SetTitleOffset(0.75); 
		//if (c==0 || c==2) {spectrum->GetYaxis()->SetTitleOffset(0.35); spectrum->GetYaxis()->SetTitleSize(0.09);}
	
		//if (c<2) spectrum->GetXaxis()->SetLimits(100.,800.);
		//if (c==3) {spectrum->SetMinimum(0.); spectrum->GetXaxis()->SetLimits(120.,850.);}
		//if (c==3) c1->cd(2)->SetLogx();
		spectrum->SetTitle(" ");//stitle.c_str()); 
		//spectrum->GetTitle()->SetTextAttributes();
		if (f<9 || f==12) {lg->AddEntry(spectrum, lgstring.c_str(), "l");} 
		else if (f==11) {lg->AddEntry(spectrum, "PMT response", "l");} 
		else if (f==13) {lg->AddEntry(spectrum, lgstring.c_str(), "f");}
		//t1->SetTextColor(12);  t1->SetTextAlign(21);// center top  t1->SetTextFont(42); t1->SetTextSize(0.075);
	}
	t2->Draw();//t1->Draw();
	lg->Draw();
 }
 
 string sSave2 = "DEAP.png";
 //c2->SaveAs(sSave2.c_str());
 string sSave = "Setup.png";
 //c1->SaveAs(sSave.c_str());
 c5->SaveAs("all_together.C");

 double small_margin=1.0e-3;

//%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
// vacuum and att plots 
 /*string abs_file= "/home/gabriela/Desktop/DEAP_fluorescence_measurements/acrylic_PTFE_filtermeasurements/TUM_measurements/paper/Datasets/absorptioncrosssection.dat";
 int nlines_abs=2555;
 double wavelength_abs[nlines_abs], att_length[nlines_abs];
 double molar_mass_O2=32; //[g/mol]
 double N_a=6.02e23;
 double density_O2_inair=1.225e-3*0.233;// [g/cm3] // density of air x mass fractio of O2 in air
 int const n_vary_vacuum=5;
 double air_vacuum_density; 
 string vacuum_level[n_vary_vacuum]={"1 bar", "10mbar", "0.1mbar", "10^{-3}mbar", "10^{-5}mbar"};// vary the level of vacuum and check if it changes much. 
 double att_coef, abs_crosssection; 
 double intensity_fraction[nlines_abs], distance_lamp_sample=20;
//%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 
 TCanvas *c3 = new TCanvas("c3", "c3", 900, 1000); c3->Divide(1,2);
 TCanvas *c4 = new TCanvas("c4", "c4", 1500, 1000); c4->Divide(2,2);
 for(int v=0; v<n_vary_vacuum; v++)
 {
 	
	 air_vacuum_density= density_O2_inair*pow(10, -v*2);
 
	 ifstream infile_abs(abs_file.c_str());
	 for (int j=0; j<nlines_abs; j++)
	 {
		infile_abs>>wavelength_abs[j]>>abs_crosssection;
		att_coef=air_vacuum_density*abs_crosssection*N_a/molar_mass_O2;
		att_length[j]=1/att_coef;
		intensity_fraction[j]=exp(-att_coef*distance_lamp_sample)*100;
		if (j==1326 || j==1417 || j==1673 || j==2465 || j==2554) cout<<"wavelength [nm]: "<<wavelength_abs[j]<<" att length(cm): "<<att_length[j]<< " att coefficient (cm-1): "<<att_coef<<" absorption cross section (cm2): "<<abs_crosssection<<endl;
	 }
	 
	 cout<<air_vacuum_density/density_O2_inair<<endl;

	 TGraph *inten_fraction = new TGraph(nlines_abs, wavelength_abs, intensity_fraction);
	
         if(v==0)
	 {			
	 
		 c3->cd(1); c3->cd(1)->SetLogy();
		 gPad->SetBottomMargin(small_margin);
 

		 TGraph *abs = new TGraph(nlines_abs, wavelength_abs, att_length);
		 abs->Draw("APL"); 
		 abs->SetLineColor(kBlue); abs->SetLineWidth(2);
		 abs->GetYaxis()->SetTitle("Attenuation length [cm]");
		 abs->GetXaxis()->SetTitle("Wavelength [nm]");
	 	 abs->GetXaxis()->SetTitleSize(0.07);  abs->GetYaxis()->SetTitleSize(0.07); 
		 abs->GetYaxis()->SetTitleOffset(0.6); inten_fraction->GetYaxis()->SetTitleOffset(0.6);
	 	 abs->GetXaxis()->SetLabelSize(0.05);  abs->GetYaxis()->SetLabelSize(0.05);
		 abs->GetXaxis()->SetLimits(70., 245.);
		 abs->SetTitle(" ");
		 
		 c3->cd(2); 
		 gPad->SetTopMargin(0); gPad->SetBottomMargin(0.12);
		 inten_fraction->Draw("AL"); 
	 }
	 else
	 {
		 c4->cd(v);
		 gPad->SetTopMargin(0); gPad->SetBottomMargin(0.12);  gPad->SetRightMargin(0.002); gPad->SetLeftMargin(0.11); 
		 inten_fraction->Draw("AL");
		 if (v<3) { gPad->SetBottomMargin(small_margin);} else {gPad->SetTopMargin(0);}
		 if(v%2==1) {gPad->SetRightMargin(small_margin);} else {gPad->SetLeftMargin(10*1e-2);}
		 TLegend *lg_v= new TLegend(0.7, 0.72, 0.85, 0.82); 
		 string lg_v_string=vacuum_level[v];
		 lg_v->SetTextSize(0.075); lg_v->SetBorderSize(0); lg_v->SetFillStyle(0);
		 lg_v->AddEntry(inten_fraction, lg_v_string.c_str(), "l");
		 lg_v->Draw();

	}



	 inten_fraction->SetLineColor(30); inten_fraction->SetLineWidth(2);
	 if (v%2==1 || v==0) inten_fraction->GetYaxis()->SetTitle("Relative Intensity [%]"); 
	 if (v!=0) inten_fraction->GetYaxis()->SetTitleOffset(0.75); 
	 inten_fraction->GetXaxis()->SetTitleOffset(0.75);
	 inten_fraction->GetXaxis()->SetTitle("Wavelength [nm] ");
	 inten_fraction->GetXaxis()->SetTitleSize(0.07); inten_fraction->GetYaxis()->SetTitleSize(0.07);
	 inten_fraction->GetXaxis()->SetLabelSize(0.05); inten_fraction->GetYaxis()->SetLabelSize(0.05);
	 inten_fraction->SetTitle(" "); 
	 inten_fraction->GetXaxis()->SetLimits(70., 245.);
 }

 c3->SaveAs("thesis_plots/att_length_VUV_air_intensityfraction.png");
 c4->SaveAs("thesis_plots/vacuum_intensityfraction.png"); */

}


//Int_t kDSColors[9];

TColor makeDSColors(Int_t pTP[], const int palette_stops=9)
{

    Double_t rgbs[9][3] = { {31.0,120.0,180.0},{51.0,160.0,44.0},{231,41,138},{125,31,122}, {227,26,28}, {230,171,2}, {166,118,29},{102,102,102},{102,102,102}  };
    TColor *color = 0;

    for (int i = 0; i < palette_stops; i++) {

      pTP[i] = 8880+i;

      if (gROOT->GetListOfColors()->GetSize() > 8880+i) {

        color = (TColor*)(gROOT->GetListOfColors()->At(8880+i));

        if (color) color->SetRGB(rgbs[i][0]/255.0, rgbs[i][1]/255.0, rgbs[i][2]/255.0);

      }

      if (!color) color = new TColor(pTP[i], rgbs[i][0]/255.0, rgbs[i][1]/255.0, rgbs[i][2]/255.0, "", 1);

    }
return *color;

}

  













==> plots_inkscapefigure_and_data/plot_thesis2.C <==
#include "TVectorD.h"
#include "TVectorT.h"
#include "TGraph.h"
#include "TMultiGraph.h"
#include <stdio.h>
#include <stdlib.h>
#include <iostream>
#include <cstdlib>
#include <string>
#include <fstream>
#include <tgmath.h> 
#include <TROOT.h>
#include <TFile.h>
#include <TMath.h>
#include "TTree.h" 
#include "TBranch.h"
#include "TH1F.h"
#include "TH1D.h"
#include "TProfile.h"
#include "TCanvas.h"
#include "TPad.h"
#include "TGraphErrors.h"
#include "TGraph.h"
#include "TH2D.h"
#include "TF1.h"
#include <vector>
#include "TLegend.h"
#include "TColor.h"
#include "TAxis.h"
#include <iomanip>
#include "TLatex.h"
#include "TAttFill.h"
#include "TGraphAsymmErrors.h"

using namespace std;

int plot_spectrum(int canvas_sx, int canvas_sy, double t_offset, double lg_textsize);
void plots_conference_alltogether(int canvas_sx, double t_offset, double lg_textsize);

void plot_thesis2()
{
//%%%%%%%%%%%%%% PLOTS PARAMETERS %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 int canvas_sx=1000, canvas_sy=800;
 double t_offset=1.4;
 double lg_textsize=0.030, axis_textsize=0.05;

//%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

//%%%%%%% previous results RPT and Spartech %%%%%%%%%%%%%%%%
double wls_p[2]={130, 160};
double rWLSE_p_RPT[2]={0.1504, 0.0839},  lim_p_RPT[2]={0.1806, 0.0951};
double sd_p_RPT[2]={0.0302, 0.0112};
double rWLSE_p_Sp[2]={0.0942, 0.0475}, lim_p_Sp[2]={0.1255, 0.0597};
double sd_p_Sp[2]={0.0313, 0.0122 };
string s_p[2]={"RPT acrylic (BPC) - 39.5 #circ", "Spartech acrylic (BPC) - 39.5 #circ"};

//%%% plot relative WLSE: CHANGE VALUES HERE (also necessary to change plots to generate a new file) %%%

 static const int samples=16; // here the samples are actually the diff types of measurements
 static const int exc_wl=9;// 9 wls:  130 - 150 - 160 - 170 - 180 - 210 - 250 - 280 - 300

 string samplesnames[samples]={"TPB", "PTFE", "RPT acrylic", "RPT acrylic (rough)", "Spartech acrylic", "Spartech acrylic (rough)", "glass", "aluminium", "aluminium2", "TPB", "PTFE", "RPT acrylic", "RPT acrylic (rough)", "Spartech acrylic", "Spartech acrylic (rough)", "aluminium"};//TPB precisa ser o primeiro porque ele é o reference sample.

 int marker[samples]={0, 0, 1, 2, 1, 2, 10, 9, 11, 0, 4, 5, 6, 5, 6, 10};
 int marker2[samples]={0, 0, 1, 2, 1, 2, 10, 9, 11, 0, 4, 5, 1, 6, 2, 10}; 
 int color[samples]={0, 417, 617, 619, 862, 603, 7, 13, 15, 813, 8, 616, 618, 861, 602, 30};
 
 int const n_angles=2;
 int n_filesperangle=9;//number of files for the first angle
 int n_change; //check below!!!!
 string angles[n_angles]={"39.5 #circ", "12.5 #circ"};
 double exc_wavelength[exc_wl]={130,150,160,170,180, 210,250, 280, 300}; 
 double sd_wl[exc_wl], sd_fit_Par0=4.31211, sd_fit_Par1=0.0131193;
 
 int const n_plots=5;
 string chosen_samples[n_plots]={"PTFE", "RPT", "RPT", "Spartech",  "Spartech"};
 TMultiGraph *mg_sample[n_plots], *mg_lim[n_plots];
 TLegend *lg_mg[n_plots]; 
 TLegend *lg_lim= new TLegend(0.12, 0.83, 0.5, 0.97); lg_lim->SetBorderSize(0); lg_lim->SetTextSize(lg_textsize+0.01); lg_lim->SetFillStyle(0);
 TLegend *lg_lim_p= new TLegend(0.12, 0.73, 0.5, 0.82); lg_lim_p->SetBorderSize(0); lg_lim_p->SetTextSize(lg_textsize+0.01); lg_lim_p->SetFillStyle(0);
 TGraphAsymmErrors *rel_eff_p; TGraph *lim_p;

 for(int i=0; i<n_plots; i++) // two plots in one canvas for RPT, two for Spartech and one for PTFE
 {
	 mg_sample[i]= new TMultiGraph(); mg_lim[i]= new TMultiGraph();
	 if (i==2 ||i==4) {lg_mg[i]= new TLegend(0.04, 0.8, 0.44, 0.98);} else {lg_mg[i]= new TLegend(0.14, 0.8, 0.44, 0.98);}
	 lg_mg[i]->SetBorderSize(0);  lg_mg[i]->SetTextSize(lg_textsize);
	 double sd_wl[2]; sd_wl[0]=exc_wavelength[0]*sd_fit_Par1+sd_fit_Par0; sd_wl[1]=exc_wavelength[2]*sd_fit_Par1+sd_fit_Par0;
	 /*if (i==2||i==4) mg_lim[i]->Add(lim_p);
	 if (i==1||i==3) // Here I plot the before plasma cleaning samples
	 {	
		if (i==1) 
		{
			rel_eff_p= new TGraphAsymmErrors(2, wls_p, rWLSE_p_RPT, sd_wl, sd_wl, sd_p_RPT, sd_p_RPT);
			rel_eff_p->SetLineColor(891); rel_eff_p->SetMarkerColor(891);
			lim_p=new TGraph(2, wls_p, lim_p_RPT);
			lim_p->SetLineColor(891); lim_p->SetMarkerColor(891); lim_p->SetMarkerStyle(21);
		}
		else 
		{
			rel_eff_p= new TGraphAsymmErrors(2, wls_p, rWLSE_p_Sp, sd_wl, sd_wl, sd_p_Sp, sd_p_Sp);
			rel_eff_p->SetLineColor(7); rel_eff_p->SetMarkerColor(7);
			lim_p=new TGraph(2, wls_p, lim_p_Sp);
			lim_p->SetLineColor(7); lim_p->SetMarkerColor(7); lim_p->SetMarkerStyle(22);
		}

 		
	    	rel_eff_p->SetFillColor(0);
		rel_eff_p->SetFillStyle(0);
		rel_eff_p->SetMarkerStyle(20); rel_eff_p->SetMarkerSize(2.1);
		lim_p->SetMarkerSize(2.1); lim_p->SetLineWidth(2); lim_p->SetLineStyle(2);
		//rel_eff_p->SetLineWidth(2); rel_eff_p->SetLineStyle(0);  
		mg_sample[i]->Add(rel_eff_p);
		string lg; if (i==1) lg=s_p[0];if (i==3) lg=s_p[1];
		lg_mg[i]->AddEntry(rel_eff_p, lg.c_str(),"lp");
		if (i==1) lg_lim_p->AddEntry(lim_p,"RPT acrylic (BPC)","lp");
		if (i==3) lg_lim_p->AddEntry(lim_p,"Spartech acrylic (BPC)","lp");
	}*/
 

 }



 for (int  s=1; s<samples; s++)// s==1 because it does not start at TPB. It reads TPB at the other angle, but it will not plot
 {

	int w=0;
	//if (s==15) continue;// I will plot aluminium only once
	if (s<9) {n_change=0;} else {n_change=1;}
	double rel_efficiency_sample[exc_wl],error_rel_eff_sample[exc_wl], limit[exc_wl];
 	ifstream table_plot_read("Rel_eff_PMT_results.dat"); string line1;
	for(int l=0; l<s; l++) {getline(table_plot_read,line1);}
	for (int i=0; i<exc_wl*samples; i++)
	{

		if (i%samples==0) 
		{	
			table_plot_read>>exc_wavelength[w]>>rel_efficiency_sample[w]>>error_rel_eff_sample[w];
			sd_wl[w]=exc_wavelength[w]*sd_fit_Par1+sd_fit_Par0;
			limit[w]=rel_efficiency_sample[w]+error_rel_eff_sample[w]/2*1.645;
			//cout<<s<<" "<<exc_wavelength[w]<<" "<<w<<" "<<i<<" "<<rel_efficiency_sample[w]<<" "<<error_rel_eff_sample[w]<<endl;
			 w++;
		}
		else
		{
			getline(table_plot_read,line1);
			//cout<<line1<<endl;	
		}
					
	}	
 	if(s!=0+n_change*n_filesperangle )// that is, ref sample
	{
		 TGraphAsymmErrors *rel_eff= new TGraphAsymmErrors(exc_wl, exc_wavelength, rel_efficiency_sample, sd_wl, sd_wl, error_rel_eff_sample, error_rel_eff_sample);
		 TGraph *lim= new TGraph(exc_wl, exc_wavelength, limit);
		 int c=color[s], m=marker[s]; int m2=marker2[s];
		 rel_eff->SetMarkerStyle(20+m); rel_eff->SetMarkerSize(2.1);
		 rel_eff->SetLineWidth(2);
		 rel_eff->SetLineColor(c);  rel_eff->SetMarkerColor(c); lim->SetLineWidth(4);
 		 lim->SetMarkerStyle(20+m2); lim->SetMarkerSize(2.1);
		 lim->SetLineWidth(1);
		 lim->SetLineColor(c);  lim->SetMarkerColor(c); 
	   	 if (s!=7 && s!=15) 
		 {
			rel_eff->SetFillStyle(3001); rel_eff->SetFillColor(c);
		 	if (s>n_filesperangle) {rel_eff->SetLineStyle(9); rel_eff->SetFillStyle(3001+30);}
		 }
		 else {rel_eff->SetLineWidth(1); rel_eff->SetLineColorAlpha(c, 0.4); rel_eff->SetFillStyle(3005); rel_eff->SetFillColorAlpha(15, 0.5); if (s==15) {rel_eff->SetFillColorAlpha(29, 0.5); rel_eff->SetFillStyle(3305);}}		 	  
		 rel_eff->SetTitle(" ");
		 
	 	 string lgstring =  samplesnames[s]+" - "+angles[n_change];
		 //string stext="Angle of incidence: "+angles[n_change]; 
		if (s==1 || s==7 || s==15 || s==1+n_change*n_filesperangle ) {mg_sample[0]->Add(rel_eff); lg_mg[0]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); }
		if(s==1) {mg_lim[0]->Add(lim); lg_lim->AddEntry(lim, "PTFE" , "lp");}
		if (s==2 ||s==7|| s==2+n_change*n_filesperangle) {mg_sample[1]->Add(rel_eff); lg_mg[1]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); }
		if ( s==3 || s==7 || s==3+n_change*n_filesperangle ) {mg_sample[2]->Add(rel_eff); lg_mg[2]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); }
 		if (s==4 || s==7 || s==4+n_change*n_filesperangle) 
		{
			mg_sample[3]->Add(rel_eff); lg_mg[3]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); 
			//mg_lim[3]->Add(lim); //lg_mg[3]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); 
		}
		if (s==12) 
		{
			lg_lim->AddEntry(lim, "RPT acrylic ", "lp");
			//else {lg_lim->AddEntry(lim, "RPT acrylic (rough)", "lp"); lim->SetLineStyle(2);}
			mg_lim[2]->Add(lim); 
		}

		if (s==5 || s==7 || s==5+n_change*n_filesperangle ) 
		{
			mg_sample[4]->Add(rel_eff); lg_mg[4]->AddEntry(rel_eff, lgstring.c_str(), "lpf"); 
			//mg_lim[4]->Add(lim);
		}
		if (s==14) 
		{
			lg_lim->AddEntry(lim, "Spartech acrylic ", "lp");
			//else {lg_lim->AddEntry(lim, "Spartech acrylic (rough)", "lp"); lim->SetLineStyle(2);}
			mg_lim[4]->Add(lim); 
			
		}
		 

	}
	
	
 }

 TCanvas *c3; TText *t2;
 for(int i=0; i<n_plots; i++) // one plot for RPT, one for Spartech and one for PTFE
 {
	 
	 if (i==1 || i==3) continue;
	 cout<<i<<endl;
	/* if (i==0) {c3= new TCanvas("c3", "c3", canvas_sx, canvas_sy);} 
	 else if (i==1 || i==3) 
	 {
		c3= new TCanvas("c3", "c3", canvas_sx+250, canvas_sy); 
		c3->Divide(2,1, 0.00, 0.000); c3->cd(1); 
		gPad->SetRightMargin(0.); gPad->SetLeftMargin(0.13);
		t2=new TText(242, 0.18, "a)"); 
		t2->SetTextFont(42); t2->SetTextSize(0.04);
	 }
	 else 
	{
		c3->cd(2);
		gPad->SetLeftMargin(0.); gPad->SetRightMargin(0.02);
		t2=new TText(242, 0.18, "b)"); 
		t2->SetTextFont(42); t2->SetTextSize(0.04);
	
	}*/
 	if (i==0 ) {c3= new TCanvas("c3", "c3", canvas_sx, canvas_sy);} else {c3->cd();}
	 gPad->SetTopMargin(0.02);
	
 	// if (i<2) {mg_sample[i]->Draw("al3");} else {mg_sample[i]->Draw("l3");} 
 	 if (i<2) 
	{
		 mg_lim[i]->Draw("apl");
		 mg_lim[i]->GetYaxis()->SetTitle("Upper limit on the WLSE relative to TPB [%]"); 
		 mg_lim[i]->GetYaxis()->SetTitleOffset(t_offset-0.47);  mg_lim[i]->GetYaxis()->SetTitleSize(axis_textsize);
		 mg_lim[i]->GetYaxis()->SetTickLength(0.01);
		 mg_lim[i]->GetXaxis()->SetTitle("Excitation wavelength [nm]"); //mg_lim[i]->GetXaxis()->SetTitleOffset(t_offset);
		 mg_lim[i]->GetXaxis()->SetTitleSize(axis_textsize);
		 double max;
		 if (i==0) {max=0.35;} else {max=0.19; }//t2->Draw();}
		 mg_lim[i]->SetMinimum(0.); mg_lim[i]->SetMaximum(max);
		 mg_lim[i]->GetXaxis()->SetLimits(130., 250.);

	}
	else {mg_lim[i]->Draw("pl");} 
	 
 	 //mg_sample[i]->Draw("p");
	 /*mg_sample[i]->GetYaxis()->SetTitle("Photon yield relative to TPB (%)"); 
	 mg_sample[i]->GetYaxis()->SetTitleOffset(t_offset-0.37);  mg_sample[i]->GetYaxis()->SetTitleSize(axis_textsize);
	 mg_sample[i]->GetYaxis()->SetTickLength(0.01);
	 mg_sample[i]->GetXaxis()->SetTitle("Excitation wavelength (nm)"); //mg_sample[i]->GetXaxis()->SetTitleOffset(t_offset);
	 mg_sample[i]->GetXaxis()->SetTitleSize(axis_textsize);
	 double max;
	 if (i==0) {max=0.35;} else {max=0.19; }//t2->Draw();}
	 mg_sample[i]->SetMinimum(0.); mg_sample[i]->SetMaximum(max);
	 mg_sample[i]->GetXaxis()->SetLimits(130., 250.);*/
	 
	 gStyle->SetEndErrorSize(15); 
	 lg_lim->Draw(); //lg_mg[i]->Draw(); 
	 lg_lim_p->Draw();
	 //c3->SetLogy();
	 string save3="limits.C";
	 if (i==4) c3->SaveAs(save3.c_str());
 }
 plot_spectrum(canvas_sx, canvas_sy, t_offset, lg_textsize);
 plots_conference_alltogether(canvas_sx, t_offset, lg_textsize);

}




//%%%%%%%%%%%%%%%%%%%%%%%%%% Plot spectra %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
int plot_spectrum(int canvas_sx, int canvas_sy, double t_offset, double lg_textsize)
{
//%%%%%%%%%%%%%%%%%%%  CHANGE VALUES HERE %%%%%%%%%%%%%%%%%%%%%%
 static const int samples=3;
 static const int exc_wl=1;
 int  nheadlines=17; 
 
 string samplesnames[samples]={"TPB", "PTFE","RPT acrylic"};// 3 exc, 1back 
 string wavelength_string[exc_wl]={"160"};
 double wl_vector[exc_wl]={130}; 
 int color[samples]={33, 417, 616};
 TGraph *spectrum_;
//%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 for (int w=0; w<exc_wl; w++)
 {
	TCanvas *c_1= new TCanvas("c_1", "c_1", canvas_sx, canvas_sy);
	TLegend *lg_sample= new TLegend(0.14, 0.78, 0.44, 0.89);  
	lg_sample->SetBorderSize(0);  lg_sample->SetTextSize(lg_textsize); lg_sample->SetFillStyle(0);
	for (int s=0; s<samples; s++)
 	{
	 	string lgstring_wl =  samplesnames[s]+"_"+wavelength_string[w];
	 	string sinFile = samplesnames[s]+"_"+wavelength_string[w]+".txt";
		string sinFile_c = "OceanOptics_sensitivity.txt";//calibration file
		ifstream inFile(sinFile.c_str()); if (!inFile.is_open()) {cout<< "arquivo nao encontrado = "<< sinFile << endl;}
		ifstream inFile_c(sinFile_c.c_str());
		
		int n=1062-nheadlines-1;

		double wavelength[n], intensity[n], intensity_error[n],intensitytotal[n],inten_, wl_, inten_c, wl_c, errorinten_c;
		string line;
		for(int l= 0; l<nheadlines; l++)
		{
			getline(inFile,line);
		}
		for (int j=0; j<n; j++)
		{ 
			inFile>>wl_>>inten_;
			intensity[j]= inten_;
			wavelength[j]=wl_;
			intensity_error[j]=0;
			
			if (wl_>380 && wl_<600 && s==0) 
			{
				inFile_c>>wl_c>>inten_c>>errorinten_c;
				intensity[j]*=0.4/inten_c;
				intensity_error[j]=errorinten_c/inten_c*intensity[j];
				cout<<wavelength[j]<<" "<<wl_c<<" "<<intensity_error[j]<<endl;
			}
		
		intensity[j]*=1/1.44; intensity_error[j]*=1/1.44;

		}

		string lg_samplesnames=samplesnames[s];
	
		TGraphErrors *spectrum = new TGraphErrors(n, wavelength, intensity, 0, intensity_error);
		gStyle->SetEndErrorSize(1);
		if (s==0) 
		{
			spectrum_= new TGraph(n, wavelength, intensity);
			spectrum-> Draw("APL"); 
			spectrum_->Draw("PL"); spectrum_->SetMarkerStyle(20);  spectrum_->SetMarkerSize(1.1); spectrum_->SetMarkerColor(863); spectrum_->SetLineWidth(2); spectrum_->SetLineColor(863);
			lg_sample->AddEntry(spectrum_, lg_samplesnames.c_str(),"lp");
		}
		else {spectrum-> Draw("PL"); lg_sample->AddEntry(spectrum, lg_samplesnames.c_str(),"l");}

		spectrum->SetMinimum(-3.); spectrum->SetMaximum(100);
		int c=color[s];
		spectrum->SetLineColor(c);
		spectrum->SetTitle(" ");
		spectrum->SetLineWidth(2);
		spectrum->GetYaxis()->SetTitle("Intensity [AU]"); spectrum->GetYaxis()->SetTitleOffset(t_offset);
		spectrum->GetXaxis()->SetTitle("Emission wavelength [nm]");
		spectrum->GetXaxis()->SetLimits(190.,900.);
		
		lg_sample->Draw();
		string sSave2 = "thesis_plots/samples_together_"+wavelength_string[w]+".png";
		//if (s==samples-1) c_1->SaveAs(sSave2.c_str());

	 }//end loop samples s
 }//end of w loop
 return 0;
}





//%%%%%%%%%%%%%%%%%%% PLOT LIGHT PRODUCTION AND RESPONSE %%%%%%%%%%%%%%%%%%%%%%%
void plots_conference_alltogether(int canvas_sx, double t_offset, double lg_textsize)
{

//%%%%%%%%%%%%%%%%%%% CHANGE VALUES HERE %%%%%%%%%%%%%%%%%%%%%%%
 int const ncanvases=4;
 int const endfilescanvas[ncanvases]={4, 8, 9, 14};
static int const nfiles=14;
 
 string files[nfiles]={"LXe","Ar_gas", "Ar_liq", "TPB_160", "QE_R8778", "R519HQE_Dataset", "RPT_1", "RPT_9","D2_lamp","cathode_Dataset", "Fiber_Dataset", "MgF2_window_Dataset", "acryl_filter_Dataset", "shadeplot"};//"PMT_Response",, TPB_200_SerieHell00" }; //
 string legendsfiles[nfiles]={"LXe scintillation","Ar (gas) scintillation", "LAr scintillation", "TPB emission", "LUX PMT response", "DEAP PMT response","RPT Acrylic 16mm", "RPT Acrylic trasmittance", "Deuterium lamp spectrum", "S20 cathode response", "Fiber rel. transmittance", "MgF2 window transmittance", "Filter transmittance", "Fluorescence sensitive region"}; //
 int colors[nfiles]={817, 617, 425,862,910, 625,  435, 434, 617, 625, 833, 853, 426, 871};
 int linestyle[nfiles]{7,1, 2, 3, 2, 1, 7, 9, 1,1,2,7,9, 1};
 string titles_eachcanvas[ncanvases]={" VUV scintillation in LAr and wavelength shift (DEAP)", "Photon Detection response (DEAP)", "Excitation light (TUM Setup)", "Photon Detection response (TUM Setup)"};
 string enumerate_canvas[ncanvases]={"a)", "b)", "c)", "d)"};

//%%%%%%%%%%%%%%%%%%% Parameters of cherenkov plot %%%%%%%%%%%%%%%%%%%%%%%
// data from https://www.snolab.ca/deap/private/TWiki/bin/view/Main/QuickCherenkovCalcs

//ref index LAr - "Index of refraction, Rayleigh scattering length, and Sellmeier coefficients in solid and liquid argon and xenon" - Emily Grace1, James A. Nikkel
double a_0=1.23, a_uv=0.27, a_ir=0.0085, lambda_uv=106.6, lambda_ir=908.3; // poles at lambda_uv and lambda_ir.
double  n_index_LAr[3532],  n_index_acryl[3532-396];//-396 because n_index_acryl starts after 150nm. there are ressonances before that
// acryl http://refractiveindex.info/?shelf=organic&book=poly(methyl_methacrylate)&page=Szczurowski
// note that the ref. indexes for acrylic were measured only above 400nm
// more about cherenkov here http://large.stanford.edu/courses/2014/ph241/alaeian2/
//  The number of photons from Cherenkov radiation at a given wavelength and the angle of radiation is given by
//dN/(dxdλ)=2πα(1-1/(β2n2))*/λ2

double decay_energy=1311.09, gamma=decay_energy/511, beta= sqrt(1-1/pow(gamma,2)), alpha=1./137.; //K-40 decay in keV
double photon_density_acryl[3532-396], photon_density_LAr[3532];
//TCanvas *c6 = new TCanvas("c6", "c6", 1000, 1000);  c6->Divide(1,2);

//%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 TMultiGraph *mg = new TMultiGraph();  
 TLegend *lg, *lg_index;
 TGraph *g_n_index[2], *g_photon_d[2];

 TCanvas *c1 = new TCanvas("c1", "c1", 1000, 1100);
 c1->Divide(1,2);
 TCanvas *c2 = new TCanvas("c2", "c2", 1000, 1100);
 c2->Divide(1,2);
 gROOT->Reset();
 TCanvas *c5 = new TCanvas("c5", "c5", canvas_sx, 1000);
 gStyle->SetOptStat(0);
 c5->SetFrameBorderMode(0);
 c5->Divide(1,4, 0.00, 0.001);// This sets somehow the spacing between canvases

 for (int c=0; c<ncanvases; c++)
 {

	lg= new TLegend(0.677, 0.55, 0.89, 0.86); 
	lg->SetTextSize(lg_textsize+0.04); //lg->SetTextColor(13);
	lg->SetBorderSize(0); 
	lg->SetFillStyle(0); 
	TText *t1, *t2;

	//lg_index= new TLegend(0.65, 0.62, 0.80, 0.82); 
	//lg_index->SetTextSize(0.06); lg_index->SetBorderSize(0); lg_index->SetFillStyle(0);

	int increment_f; if(c==0) {increment_f=0;} else {increment_f= endfilescanvas[c-1];}
	for (int f=0+increment_f; f< endfilescanvas[c]; f++)
	{

		if (f==6) continue; //plot only one RPT, not 2.
		double wl, inten;
		int n=0;

 		string lgstring =  legendsfiles[f];
		string sinFile = "/home/gabriela/Desktop/DEAP_fluorescence_measurements/acrylic_PTFE_filtermeasurements/paper/Datasets/"+files[f]+".dat";

		ifstream inFile_read(sinFile.c_str());
		if (!inFile_read.is_open()) 
		{
			cout<< "arquivo nao encontrado = "<< sinFile << endl;
		}
		while(inFile_read>>wl>>inten)
		{
		n++;
		}
		double wavelength[n], intensity[n],intensitytotal[n],inten_, wl_;


		ifstream inFile(sinFile.c_str());
		for (int j=0; j<n; j++)
		{
			inFile>>wl>>inten;
			intensity[j]=inten;
			wavelength[j]=wl;

			if (f==1) intensity[j]/=1.8; 
			if (f==2 && wl>140) intensity[j]/=5.8;
			if (f==3 && wl<600 && wl>390) intensity[j]*=180;
			if (f==8 && wl<200) intensity[j]*=0.0449;
			if (f==8) intensity[j]*=1.28;
			if (f==12) intensity[j]*=100;
			if (f<4) intensity[j]*=0.0025;
			if (f==0) intensity[j]*=5.4;
			if (f==5) intensity[j]*=100;
			//if (f==9) wavelength[j]*=1000
			if (f==13 && wl<373.4) intensity[j]*=100;
			if (f==13) intensity[j]-=0.95;

			/*if ((wl>110 && wl<900) && f==0)  
			{
				n_index_LAr[j]=sqrt(a_0+a_uv*pow(wl,2)/(pow(wl,2)-pow(lambda_uv,2))+a_ir*pow(wl,2)/(pow(wl,2)-pow(lambda_ir,2)));
				photon_density_LAr[j]=2*M_PI*alpha*(1-1/(pow(beta,2)*pow(n_index_LAr[j],2)))/pow(wl,2);
				//photon_density_LAr[j]*=5.e+9;// to match the axis of the other A.U.
			}
			if ((wl>150. && wl<900) && f==0) 
			{
				n_index_acryl[j-396]=sqrt(1+0.99654*pow(wl/1000,2)/(pow(wl/1000,2)-0.00787)+0.18964*pow(wl/1000,2)/(pow(wl/1000,2)-0.02191)+0.00411*pow(wl/1000,2)/(pow(wl/1000,2)-3.85727));// here is in micrometer
				photon_density_acryl[j-396]=2*M_PI*alpha*(1-1/(pow(beta,2)*pow(n_index_acryl[j-396],2)))/pow(wl,2);
				//photon_density_acryl[j-396]*=5.e+9;// to match the axis of the other A.U.
				//cout<<wl<<" "<<n_index_LAr[j]<<" "<<n_index_acryl[j-396]<<endl;
				//cout<<wl<<" "<<photon_density_LAr[j]<<" "<<photon_density_acryl[j-396]<<endl;
			}*/
		}

		/*g_n_index[0] = new TGraph(n, wavelength,n_index_LAr);
		g_n_index[1] = new TGraph(n-396, wavelength,n_index_acryl);
		g_photon_d[0] = new TGraph(n-396, wavelength,photon_density_LAr);
		g_photon_d[1] = new TGraph(n-396, wavelength,photon_density_acryl);
		//if (f==0) {lg_index->AddEntry(g_n_index[0], "LAr", "l"); lg_index->AddEntry(g_n_index[1], "Cherenkov light produced in PMMA acrylic", "l");}
		for(int b=0; b<2; b++)
		{
			g_n_index[b]->SetLineColor(8+b); g_n_index[b]->SetLineWidth(3); g_n_index[b]->SetTitle(" ");
			g_n_index[b]->GetYaxis()->SetTitle("Refractive index");
			g_n_index[b]->GetXaxis()->SetLimits(100., 700.);
			g_photon_d[b]->SetLineColor(8+b); g_photon_d[b]->SetLineWidth(3);
			g_photon_d[b]->SetTitle(" ");
			g_photon_d[b]->GetYaxis()->SetTitle("N. photons per unit length per #lambda (A.U.)");
			g_photon_d[b]->GetYaxis()->SetTitleSize(0.05);
			g_photon_d[b]->GetXaxis()->SetTitle("#lambda (nm)");
			g_photon_d[b]->GetXaxis()->SetLimits(100., 700.);
			g_photon_d[b]->GetXaxis()->SetLabelSize(0.055);
		}*/
		
	 
		TGraph *spectrum = new TGraph(n, wavelength, intensity);
		if (c<2) {c2->cd(1+c);} else {c1->cd(c-1);} 
		if (c==0 || c==2){gPad->SetBottomMargin(0.);} else {gPad->SetTopMargin(0.);}
		if (f==0+increment_f) 
		{
			spectrum-> Draw("AL");
			//if(f==0) {g_photon_d[0]->Draw("PL"); g_photon_d[1]->Draw("PL");}
		}
		else {spectrum-> Draw("PL"); }


		c5->cd(1+c);
		if (c<3){gPad->SetBottomMargin(0.);} else {gPad->SetBottomMargin(0.25);}
		if (c>0) gPad->SetTopMargin(0.0);
		gPad->SetRightMargin(0.02);

		if (f==0+increment_f) 
		{
			spectrum-> Draw("AL");
		}
		else if (f!=13) {spectrum-> Draw("L"); }
		else {spectrum-> Draw("f");  spectrum->SetFillStyle(3001); spectrum->SetFillColor(871);}


		int color_f=colors[f], linest=linestyle[f];
		spectrum->SetLineColor(color_f);
		spectrum->SetLineWidth(3); spectrum->SetLineStyle(linest); //if (f==2) spectrum->SetLineWidth(4);
		spectrum->GetXaxis()->SetLimits(100.,800.);
		string stitleX, stitleY, letter_canvas; 
		string stitle=titles_eachcanvas[c]; letter_canvas=enumerate_canvas[c];

		if (c==0) 
		{
			stitleX="Emission Wavelength (nm)"; 
			stitleY="Intensity (a.u.)";
		}
		else if (c==2)
		{
			stitleX="Emission Wavelength (nm)"; 
			stitleY="Intensity (r.u.)";
			//spectrum->GetXaxis()->SetLimits(100.,200.);
		
		}
		else
		{
			stitleX=" Wavelength (nm)   "; 
			stitleY="Transmit./QE (%)"; 
		}
		
		if (f==0)//**************** ref index and cherenkov plot **************************
		{
			/*c6->cd(1);
			g_n_index[0]->Draw("APL");
			g_n_index[1]->Draw("PL");
			gPad->SetBottomMargin(1e-3);
			lg_index->Draw();
			c6->cd(2); //c6->cd(2)->SetLogy();
			//g_photon_d[0]->Draw("APL");
			g_photon_d[1]->Draw("APL");
			gPad->SetTopMargin(0.1);
			lg_index->Draw();*/
			//c6->SaveAs("ref_index_cherenkov.png");
		}
		spectrum->GetYaxis()->SetTitle(stitleY.c_str()); 
		spectrum->GetXaxis()->SetTitle(stitleX.c_str());
		spectrum->SetMaximum(105.); spectrum->SetMinimum(0.001);// in this way 0 is not drawn
		t2=new TText(110, 95., letter_canvas.c_str()); //t1=new TText(450, 99., stitle.c_str());
		t2->SetTextFont(42); t2->SetTextSize(0.1);

		/*spectrum->GetXaxis()->SetAxisColor(595); spectrum->GetYaxis()->SetAxisColor(595);
		spectrum->GetXaxis()->SetTitleColor(595); spectrum->GetYaxis()->SetTitleColor(595);
		spectrum->GetXaxis()->SetLabelColor(595); spectrum->GetYaxis()->SetLabelColor(595);*/
		spectrum->GetXaxis()->SetLabelSize(0.09); 
		spectrum->GetYaxis()->SetLabelSize(0.09); spectrum->GetYaxis()->SetTickSize(0.015);
		spectrum->GetXaxis()->SetTitleSize(0.12); spectrum->GetYaxis()->SetTitleSize(0.12);

		spectrum->GetYaxis()->SetTitleOffset(t_offset-1.11); spectrum->GetXaxis()->SetTitleOffset(0.75); 
		//if (c==0 || c==2) {spectrum->GetYaxis()->SetTitleOffset(0.35); spectrum->GetYaxis()->SetTitleSize(0.09);}
	
		//if (c<2) spectrum->GetXaxis()->SetLimits(100.,800.);
		//if (c==3) {spectrum->SetMinimum(0.); spectrum->GetXaxis()->SetLimits(120.,850.);}
		//if (c==3) c1->cd(2)->SetLogx();
		spectrum->SetTitle(" ");//stitle.c_str()); 
		//spectrum->GetTitle()->SetTextAttributes();
		if (f!=13) {lg->AddEntry(spectrum, lgstring.c_str(), "l");} else {lg->AddEntry(spectrum, lgstring.c_str(), "f");}
		//t1->SetTextColor(12);  t1->SetTextAlign(21);// center top  t1->SetTextFont(42); t1->SetTextSize(0.075);
	}
	t2->Draw();//t1->Draw();
	lg->Draw();
 }
 
 string sSave2 = "DEAP.png";
 //c2->SaveAs(sSave2.c_str());
 string sSave = "Setup.png";
 //c1->SaveAs(sSave.c_str());
 //c5->SaveAs("all_together.png");


 double small_margin=1.0e-3;

//%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
// vacuum and att plots 
/* string abs_file= "absorptioncrosssection.dat";
 int nlines_abs=2555;
 double wavelength_abs[nlines_abs], att_length[nlines_abs];
 double molar_mass_O2=32; //[g/mol]
 double N_a=6.02e23;
 double density_O2_inair=1.225e-3*0.233;// [g/cm3] // density of air x mass fractio of O2 in air
 int const n_vary_vacuum=5;
 double air_vacuum_density; 
 string vacuum_level[n_vary_vacuum]={"1 bar", "10mbar", "0.1mbar", "10^{-3}mbar", "10^{-5}mbar"};// vary the level of vacuum and check if it changes much. 
 double att_coef, abs_crosssection; 
 double intensity_fraction[nlines_abs], distance_lamp_sample=20;
//%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 
 //TCanvas *c3 = new TCanvas("c3", "c3", 900, 1000); c3->Divide(1,2);
 //TCanvas *c4 = new TCanvas("c4", "c4", 1500, 1000); c4->Divide(2,2);
 for(int v=0; v<n_vary_vacuum; v++)
 {
 	
	 air_vacuum_density= density_O2_inair*pow(10, -v*2);
 
	 ifstream infile_abs(abs_file.c_str());
	 for (int j=0; j<nlines_abs; j++)
	 {
		infile_abs>>wavelength_abs[j]>>abs_crosssection;
		att_coef=air_vacuum_density*abs_crosssection*N_a/molar_mass_O2;
		att_length[j]=1/att_coef;
		intensity_fraction[j]=exp(-att_coef*distance_lamp_sample)*100;
		if (j==1326 || j==1417 || j==1673 || j==2465 || j==2554) cout<<"wavelength (nm): "<<wavelength_abs[j]<<" att length(cm): "<<att_length[j]<< " att coefficient (cm-1): "<<att_coef<<" absorption cross section (cm2): "<<abs_crosssection<<endl;
	 }
	 
	 cout<<air_vacuum_density/density_O2_inair<<endl;

	 TGraph *inten_fraction = new TGraph(nlines_abs, wavelength_abs, intensity_fraction);
	
         if(v==0)
	 {			
	 
		 c3->cd(1); c3->cd(1)->SetLogy();
		 gPad->SetBottomMargin(small_margin);
 

		 TGraph *abs = new TGraph(nlines_abs, wavelength_abs, att_length);
		 abs->Draw("APL"); 
		 abs->SetLineColor(kBlue); abs->SetLineWidth(2);
		 abs->GetYaxis()->SetTitle("Attenuation length [cm]");
		 abs->GetXaxis()->SetTitle("Wavelength (nm)");
	 	 abs->GetXaxis()->SetTitleSize(0.05);  abs->GetYaxis()->SetTitleSize(0.05);
		 abs->GetXaxis()->SetLimits(70., 245.);
		 abs->SetTitle(" ");
		 
		 c3->cd(2); 
		 gPad->SetTopMargin(0);
		 inten_fraction->Draw("AL"); 
	 }
	 else
	 {
		 c4->cd(v); 
		 inten_fraction->Draw("AL");
		 if (v<3) { gPad->SetBottomMargin(small_margin);} else {gPad->SetTopMargin(0);}
		 if(v%2==1) {gPad->SetRightMargin(small_margin);} else {gPad->SetLeftMargin(8*1e-2);}
		 TLegend *lg_v= new TLegend(0.7, 0.72, 0.85, 0.82); 
		 string lg_v_string=vacuum_level[v];
		 lg_v->SetTextSize(0.055); lg_v->SetBorderSize(0); lg_v->SetFillStyle(0);
		 lg_v->AddEntry(inten_fraction, lg_v_string.c_str(), "l");
		 lg_v->Draw();
	}

	 inten_fraction->SetLineColor(30); inten_fraction->SetLineWidth(2);
	 if (v%2==1 || v==0) inten_fraction->GetYaxis()->SetTitle("Relative Intensity(%)"); if (v!=0)  inten_fraction->GetYaxis()->SetTitleOffset(1.);
	 inten_fraction->GetXaxis()->SetTitle("Wavelength (nm)");
	 inten_fraction->GetXaxis()->SetTitleSize(0.05); inten_fraction->GetYaxis()->SetTitleSize(0.05);
	 inten_fraction->SetTitle(" "); 
	 inten_fraction->GetXaxis()->SetLimits(70., 245.);
 }

 //c3->SaveAs("att_length_VUV_air_intensityfraction.png");
 //c4->SaveAs("vacuum_intensityfraction.png"); */




}















==> plots_inkscapefigure_and_data/samples_together_160.C <==
void samples_together_160()
{
//=========Macro generated from canvas: c_1/c_1
//=========  (Mon Apr 29 12:12:48 2019) by ROOT version6.09/03
   TCanvas *c_1 = new TCanvas("c_1", "c_1",0,0,1000,800);
   c_1->Range(0,0,1,1);
   c_1->SetFillColor(0);
   c_1->SetBorderMode(0);
   c_1->SetBorderSize(2);
   c_1->SetFrameBorderMode(0);
   
   Double_t Graph0_fx1001[1044] = {
   184.16,
   184.97,
   185.78,
   186.59,
   187.41,
   188.22,
   189.03,
   189.84,
   190.65,
   191.46,
   192.27,
   193.08,
   193.89,
   194.7,
   195.51,
   196.32,
   197.13,
   197.94,
   198.75,
   199.56,
   200.37,
   201.18,
   201.99,
   202.8,
   203.61,
   204.42,
   205.23,
   206.04,
   206.85,
   207.66,
   208.47,
   209.28,
   210.09,
   210.89,
   211.7,
   212.51,
   213.32,
   214.13,
   214.94,
   215.75,
   216.55,
   217.36,
   218.17,
   218.98,
   219.79,
   220.59,
   221.4,
   222.21,
   223.02,
   223.82,
   224.63,
   225.44,
   226.25,
   227.05,
   227.86,
   228.67,
   229.48,
   230.28,
   231.09,
   231.9,
   232.7,
   233.51,
   234.32,
   235.12,
   235.93,
   236.73,
   237.54,
   238.35,
   239.15,
   239.96,
   240.76,
   241.57,
   242.38,
   243.18,
   243.99,
   244.79,
   245.6,
   246.4,
   247.21,
   248.01,
   248.82,
   249.62,
   250.43,
   251.23,
   252.04,
   252.84,
   253.65,
   254.45,
   255.26,
   256.06,
   256.86,
   257.67,
   258.47,
   259.28,
   260.08,
   260.89,
   261.69,
   262.49,
   263.3,
   264.1,
   264.9,
   265.71,
   266.51,
   267.31,
   268.12,
   268.92,
   269.72,
   270.53,
   271.33,
   272.13,
   272.93,
   273.74,
   274.54,
   275.34,
   276.14,
   276.95,
   277.75,
   278.55,
   279.35,
   280.15,
   280.96,
   281.76,
   282.56,
   283.36,
   284.16,
   284.96,
   285.77,
   286.57,
   287.37,
   288.17,
   288.97,
   289.77,
   290.57,
   291.37,
   292.17,
   292.97,
   293.77,
   294.58,
   295.38,
   296.18,
   296.98,
   297.78,
   298.58,
   299.38,
   300.18,
   300.98,
   301.78,
   302.58,
   303.38,
   304.18,
   304.97,
   305.77,
   306.57,
   307.37,
   308.17,
   308.97,
   309.77,
   310.57,
   311.37,
   312.17,
   312.97,
   313.76,
   314.56,
   315.36,
   316.16,
   316.96,
   317.76,
   318.55,
   319.35,
   320.15,
   320.95,
   321.75,
   322.54,
   323.34,
   324.14,
   324.94,
   325.73,
   326.53,
   327.33,
   328.12,
   328.92,
   329.72,
   330.52,
   331.31,
   332.11,
   332.91,
   333.7,
   334.5,
   335.3,
   336.09,
   336.89,
   337.68,
   338.48,
   339.28,
   340.07,
   340.87,
   341.66,
   342.46,
   343.26,
   344.05,
   344.85,
   345.64,
   346.44,
   347.23,
   348.03,
   348.82,
   349.62,
   350.41,
   351.21,
   352,
   352.8,
   353.59,
   354.39,
   355.18,
   355.97,
   356.77,
   357.56,
   358.36,
   359.15,
   359.95,
   360.74,
   361.53,
   362.33,
   363.12,
   363.91,
   364.71,
   365.5,
   366.29,
   367.09,
   367.88,
   368.67,
   369.47,
   370.26,
   371.05,
   371.85,
   372.64,
   373.43,
   374.22,
   375.02,
   375.81,
   376.6,
   377.39,
   378.18,
   378.98,
   379.77,
   380.56,
   381.35,
   382.14,
   382.94,
   383.73,
   384.52,
   385.31,
   386.1,
   386.89,
   387.68,
   388.47,
   389.27,
   390.06,
   390.85,
   391.64,
   392.43,
   393.22,
   394.01,
   394.8,
   395.59,
   396.38,
   397.17,
   397.96,
   398.75,
   399.54,
   400.33,
   401.12,
   401.91,
   402.7,
   403.49,
   404.28,
   405.07,
   405.86,
   406.65,
   407.44,
   408.23,
   409.01,
   409.8,
   410.59,
   411.38,
   412.17,
   412.96,
   413.75,
   414.54,
   415.32,
   416.11,
   416.9,
   417.69,
   418.48,
   419.26,
   420.05,
   420.84,
   421.63,
   422.42,
   423.2,
   423.99,
   424.78,
   425.57,
   426.35,
   427.14,
   427.93,
   428.71,
   429.5,
   430.29,
   431.07,
   431.86,
   432.65,
   433.43,
   434.22,
   435.01,
   435.79,
   436.58,
   437.37,
   438.15,
   438.94,
   439.72,
   440.51,
   441.29,
   442.08,
   442.87,
   443.65,
   444.44,
   445.22,
   446.01,
   446.79,
   447.58,
   448.36,
   449.15,
   449.93,
   450.72,
   451.5,
   452.29,
   453.07,
   453.86,
   454.64,
   455.42,
   456.21,
   456.99,
   457.78,
   458.56,
   459.34,
   460.13,
   460.91,
   461.7,
   462.48,
   463.26,
   464.05,
   464.83,
   465.61,
   466.4,
   467.18,
   467.96,
   468.74,
   469.53,
   470.31,
   471.09,
   471.88,
   472.66,
   473.44,
   474.22,
   475.01,
   475.79,
   476.57,
   477.35,
   478.13,
   478.92,
   479.7,
   480.48,
   481.26,
   482.04,
   482.82,
   483.6,
   484.39,
   485.17,
   485.95,
   486.73,
   487.51,
   488.29,
   489.07,
   489.85,
   490.63,
   491.41,
   492.19,
   492.98,
   493.76,
   494.54,
   495.32,
   496.1,
   496.88,
   497.66,
   498.44,
   499.22,
   500,
   500.78,
   501.55,
   502.33,
   503.11,
   503.89,
   504.67,
   505.45,
   506.23,
   507.01,
   507.79,
   508.57,
   509.35,
   510.12,
   510.9,
   511.68,
   512.46,
   513.24,
   514.02,
   514.8,
   515.57,
   516.35,
   517.13,
   517.91,
   518.68,
   519.46,
   520.24,
   521.02,
   521.8,
   522.57,
   523.35,
   524.13,
   524.9,
   525.68,
   526.46,
   527.24,
   528.01,
   528.79,
   529.57,
   530.34,
   531.12,
   531.9,
   532.67,
   533.45,
   534.22,
   535,
   535.78,
   536.55,
   537.33,
   538.1,
   538.88,
   539.65,
   540.43,
   541.21,
   541.98,
   542.76,
   543.53,
   544.31,
   545.08,
   545.86,
   546.63,
   547.41,
   548.18,
   548.96,
   549.73,
   550.51,
   551.28,
   552.05,
   552.83,
   553.6,
   554.38,
   555.15,
   555.92,
   556.7,
   557.47,
   558.25,
   559.02,
   559.79,
   560.57,
   561.34,
   562.11,
   562.89,
   563.66,
   564.43,
   565.21,
   565.98,
   566.75,
   567.52,
   568.3,
   569.07,
   569.84,
   570.61,
   571.39,
   572.16,
   572.93,
   573.7,
   574.48,
   575.25,
   576.02,
   576.79,
   577.56,
   578.33,
   579.11,
   579.88,
   580.65,
   581.42,
   582.19,
   582.96,
   583.73,
   584.5,
   585.28,
   586.05,
   586.82,
   587.59,
   588.36,
   589.13,
   589.9,
   590.67,
   591.44,
   592.21,
   592.98,
   593.75,
   594.52,
   595.29,
   596.06,
   596.83,
   597.6,
   598.37,
   599.14,
   599.91,
   600.68,
   601.45,
   602.22,
   602.98,
   603.75,
   604.52,
   605.29,
   606.06,
   606.83,
   607.6,
   608.37,
   609.13,
   609.9,
   610.67,
   611.44,
   612.21,
   612.97,
   613.74,
   614.51,
   615.28,
   616.05,
   616.81,
   617.58,
   618.35,
   619.12,
   619.88,
   620.65,
   621.42,
   622.18,
   622.95,
   623.72,
   624.49,
   625.25,
   626.02,
   626.79,
   627.55,
   628.32,
   629.08,
   629.85,
   630.62,
   631.38,
   632.15,
   632.92,
   633.68,
   634.45,
   635.21,
   635.98,
   636.74,
   637.51,
   638.27,
   639.04,
   639.8,
   640.57,
   641.34,
   642.1,
   642.86,
   643.63,
   644.39,
   645.16,
   645.92,
   646.69,
   647.45,
   648.22,
   648.98,
   649.75,
   650.51,
   651.27,
   652.04,
   652.8,
   653.57,
   654.33,
   655.09,
   655.86,
   656.62,
   657.38,
   658.15,
   658.91,
   659.67,
   660.44,
   661.2,
   661.96,
   662.72,
   663.49,
   664.25,
   665.01,
   665.77,
   666.54,
   667.3,
   668.06,
   668.82,
   669.59,
   670.35,
   671.11,
   671.87,
   672.63,
   673.39,
   674.16,
   674.92,
   675.68,
   676.44,
   677.2,
   677.96,
   678.72,
   679.49,
   680.25,
   681.01,
   681.77,
   682.53,
   683.29,
   684.05,
   684.81,
   685.57,
   686.33,
   687.09,
   687.85,
   688.61,
   689.37,
   690.13,
   690.89,
   691.65,
   692.41,
   693.17,
   693.93,
   694.69,
   695.45,
   696.21,
   696.97,
   697.73,
   698.49,
   699.24,
   700,
   700.76,
   701.52,
   702.28,
   703.04,
   703.8,
   704.56,
   705.31,
   706.07,
   706.83,
   707.59,
   708.35,
   709.1,
   709.86,
   710.62,
   711.38,
   712.13,
   712.89,
   713.65,
   714.41,
   715.16,
   715.92,
   716.68,
   717.44,
   718.19,
   718.95,
   719.71,
   720.46,
   721.22,
   721.98,
   722.73,
   723.49,
   724.25,
   725,
   725.76,
   726.51,
   727.27,
   728.03,
   728.78,
   729.54,
   730.29,
   731.05,
   731.8,
   732.56,
   733.31,
   734.07,
   734.83,
   735.58,
   736.34,
   737.09,
   737.85,
   738.6,
   739.35,
   740.11,
   740.86,
   741.62,
   742.37,
   743.13,
   743.88,
   744.64,
   745.39,
   746.14,
   746.9,
   747.65,
   748.4,
   749.16,
   749.91,
   750.67,
   751.42,
   752.17,
   752.93,
   753.68,
   754.43,
   755.18,
   755.94,
   756.69,
   757.44,
   758.2,
   758.95,
   759.7,
   760.45,
   761.21,
   761.96,
   762.71,
   763.46,
   764.21,
   764.97,
   765.72,
   766.47,
   767.22,
   767.97,
   768.73,
   769.48,
   770.23,
   770.98,
   771.73,
   772.48,
   773.23,
   773.98,
   774.74,
   775.49,
   776.24,
   776.99,
   777.74,
   778.49,
   779.24,
   779.99,
   780.74,
   781.49,
   782.24,
   782.99,
   783.74,
   784.49,
   785.24,
   785.99,
   786.74,
   787.49,
   788.24,
   788.99,
   789.74,
   790.49,
   791.24,
   791.98,
   792.73,
   793.48,
   794.23,
   794.98,
   795.73,
   796.48,
   797.23,
   797.97,
   798.72,
   799.47,
   800.22,
   800.97,
   801.72,
   802.46,
   803.21,
   803.96,
   804.71,
   805.45,
   806.2,
   806.95,
   807.7,
   808.44,
   809.19,
   809.94,
   810.69,
   811.43,
   812.18,
   812.93,
   813.67,
   814.42,
   815.17,
   815.91,
   816.66,
   817.41,
   818.15,
   818.9,
   819.64,
   820.39,
   821.14,
   821.88,
   822.63,
   823.37,
   824.12,
   824.87,
   825.61,
   826.36,
   827.1,
   827.85,
   828.59,
   829.34,
   830.08,
   830.83,
   831.57,
   832.32,
   833.06,
   833.81,
   834.55,
   835.29,
   836.04,
   836.78,
   837.53,
   838.27,
   839.02,
   839.76,
   840.5,
   841.25,
   841.99,
   842.73,
   843.48,
   844.22,
   844.96,
   845.71,
   846.45,
   847.19,
   847.94,
   848.68,
   849.42,
   850.17,
   850.91,
   851.65,
   852.39,
   853.14,
   853.88,
   854.62,
   855.36,
   856.11,
   856.85,
   857.59,
   858.33,
   859.07,
   859.82,
   860.56,
   861.3,
   862.04,
   862.78,
   863.52,
   864.26,
   865.01,
   865.75,
   866.49,
   867.23,
   867.97,
   868.71,
   869.45,
   870.19,
   870.93,
   871.67,
   872.41,
   873.15,
   873.89,
   874.63,
   875.37,
   876.11,
   876.85,
   877.59,
   878.33,
   879.07,
   879.81,
   880.55,
   881.29,
   882.03,
   882.77,
   883.51,
   884.25,
   884.99,
   885.73,
   886.47,
   887.2,
   887.94,
   888.68,
   889.42,
   890.16,
   890.9,
   891.64,
   892.37,
   893.11,
   893.85,
   894.59,
   895.33,
   896.06,
   896.8,
   897.54,
   898.28,
   899.01,
   899.75,
   900.49,
   901.23,
   901.96,
   902.7,
   903.44,
   904.18,
   904.91,
   905.65,
   906.39,
   907.12,
   907.86,
   908.6,
   909.33,
   910.07,
   910.8,
   911.54,
   912.28,
   913.01,
   913.75,
   914.48,
   915.22,
   915.96,
   916.69,
   917.43,
   918.16,
   918.9,
   919.63,
   920.37,
   921.1,
   921.84,
   922.57,
   923.31,
   924.04,
   924.78,
   925.51,
   926.25,
   926.98,
   927.72,
   928.45,
   929.18,
   929.92,
   930.65,
   931.39,
   932.12,
   932.85,
   933.59,
   934.32,
   935.05,
   935.79,
   936.52,
   937.26,
   937.99,
   938.72,
   939.45,
   940.19,
   940.92,
   941.65,
   942.39,
   943.12,
   943.85,
   944.58,
   945.32,
   946.05,
   946.78,
   947.51,
   948.25,
   948.98,
   949.71,
   950.44,
   951.17,
   951.91,
   952.64,
   953.37,
   954.1,
   954.83,
   955.56,
   956.29,
   957.02,
   957.76,
   958.49,
   959.22,
   959.95,
   960.68,
   961.41,
   962.14,
   962.87,
   963.6,
   964.33,
   965.06,
   965.79,
   966.52,
   967.25,
   967.98,
   968.71,
   969.44,
   970.17,
   970.9,
   971.63,
   972.36,
   973.09,
   973.82,
   974.55,
   975.28,
   976.01,
   976.74,
   977.46,
   978.19,
   978.92,
   979.65,
   980.38,
   981.11,
   981.84,
   982.57,
   983.29,
   984.02,
   984.75,
   985.48,
   986.21,
   986.93};
   Double_t Graph0_fy1001[1044] = {
   0.4861111,
   0.2083333,
   0.06944444,
   -0.625,
   -1.180556,
   -0.7638889,
   -0.7638889,
   -0.7638889,
   -0.2777778,
   -0.2083333,
   0.6944444,
   0.9027778,
   -0.3472222,
   -0.6944444,
   -1.25,
   -0.8333333,
   -0.625,
   0.3472222,
   1.25,
   0.3472222,
   0.9027778,
   -0.625,
   -1.25,
   -0.9722222,
   -0.625,
   0.4861111,
   1.319444,
   0.4861111,
   -0.2777778,
   -0.6944444,
   -0.8333333,
   -0.2777778,
   0.3472222,
   0.2083333,
   0.6944444,
   -0.2083333,
   -0.4166667,
   -1.458333,
   -0.6944444,
   -0.6944444,
   -0.2777778,
   0.1388889,
   0.5555556,
   0.6944444,
   -0.4861111,
   -1.875,
   -0.4861111,
   -0.2083333,
   0.3472222,
   -0.3472222,
   0.06944444,
   -0.06944444,
   -0.6944444,
   -0.8333333,
   -0.6944444,
   0.2083333,
   0.3472222,
   0.4861111,
   -0.1388889,
   -0.8333333,
   -0.5555556,
   -0.9722222,
   0.4861111,
   -0.2777778,
   0.9027778,
   0.3472222,
   -0.8333333,
   -0.9027778,
   0.1388889,
   -0.5555556,
   -0.2777778,
   0.06944444,
   0.2777778,
   -0.8333333,
   -0.4861111,
   -0.6944444,
   0.06944444,
   0.2777778,
   -0.4166667,
   0,
   -0.1388889,
   -0.4166667,
   -0.9722222,
   -0.625,
   -0.3472222,
   -0.06944444,
   0.2777778,
   -0.1388889,
   -0.4166667,
   -0.06944444,
   -0.6944444,
   -0.1388889,
   -0.2777778,
   0.3472222,
   0.3472222,
   -0.7638889,
   -0.6944444,
   -0.9722222,
   -0.3472222,
   -0.4861111,
   0.1388889,
   0,
   0.3472222,
   0.1388889,
   -0.9027778,
   -0.2777778,
   -0.4166667,
   -0.5555556,
   0.2777778,
   -1.041667,
   -0.3472222,
   -0.2083333,
   0.06944444,
   -0.625,
   -0.6944444,
   0.2777778,
   0,
   0.625,
   0.2777778,
   -0.4166667,
   -0.4861111,
   -0.4861111,
   -0.2083333,
   0.4166667,
   0.5555556,
   0.1388889,
   -0.2083333,
   -1.111111,
   -0.1388889,
   0.9722222,
   -0.6944444,
   0.8333333,
   -0.6944444,
   0.6944444,
   -0.06944444,
   -0.7638889,
   -0.3472222,
   -0.9722222,
   -0.6944444,
   0,
   -0.2777778,
   0,
   -0.06944444,
   -0.4166667,
   0.4166667,
   -0.6944444,
   -0.06944444,
   -0.2777778,
   -0.2083333,
   -0.2083333,
   -0.4861111,
   -0.4166667,
   0.1388889,
   -0.3472222,
   0.06944444,
   -0.1388889,
   0.3472222,
   0.06944444,
   -1.319444,
   -0.6944444,
   0,
   0.4861111,
   0,
   -0.2777778,
   -0.9722222,
   -0.7638889,
   0,
   -0.4861111,
   0.7638889,
   0.4166667,
   0.2083333,
   -0.4861111,
   0.06944444,
   -0.4166667,
   -0.5555556,
   -0.4861111,
   0.8333333,
   0.4166667,
   0.2777778,
   -0.2777778,
   -0.4861111,
   -1.041667,
   -1.111111,
   0.06944444,
   0.9027778,
   0.5555556,
   0.4861111,
   0.9722222,
   0.9027778,
   -1.041667,
   -0.4166667,
   -0.2777778,
   0.625,
   0.8333333,
   0.7638889,
   -0.4166667,
   -0.8333333,
   -1.041667,
   -0.5555556,
   0.4861111,
   0.6944444,
   0.7638889,
   -0.2083333,
   -0.9027778,
   -1.25,
   -0.8333333,
   -0.625,
   0.9027778,
   0.2777778,
   0.06944444,
   0.2083333,
   -0.2083333,
   -1.388889,
   -0.5555556,
   -0.4166667,
   0.4166667,
   1.041667,
   0.7638889,
   0.06944444,
   -0.9027778,
   -1.388889,
   -1.319444,
   -0.2777778,
   0.6944444,
   1.597222,
   1.458333,
   0.3472222,
   -1.111111,
   -0.7638889,
   -1.180556,
   0.625,
   0.9722222,
   0.4861111,
   1.388889,
   0,
   -0.625,
   -0.625,
   -0.06944444,
   0.6944444,
   0.7638889,
   0.9027778,
   0.6944444,
   0.3472222,
   0.1388889,
   -0.4166667,
   0.3716078,
   0,
   1.717982,
   1.60718,
   1.674172,
   1.809049,
   1.358974,
   2.101728,
   2.500363,
   2.229608,
   4.074326,
   3.700582,
   4.35828,
   4.758325,
   5.672534,
   6.830739,
   6.217813,
   7.977751,
   9.160357,
   10.13788,
   12.12877,
   13.06683,
   14.92461,
   15.77167,
   18.77934,
   20.51362,
   22.70832,
   25.94823,
   28.92341,
   31.71296,
   34.82849,
   39.26589,
   41.72428,
   45.53546,
   49.68662,
   53.12744,
   56.65482,
   59.49079,
   62.28777,
   64.31289,
   67.18959,
   70.34365,
   72.51288,
   74.60518,
   76.78265,
   79.62268,
   80.49267,
   81.45658,
   83.95653,
   83.21922,
   85.90241,
   87.0979,
   87.25917,
   89.76395,
   89.13342,
   88.97316,
   89.47885,
   88.79409,
   89.42097,
   89.5013,
   88.72821,
   89.32885,
   88.80151,
   87.11516,
   86.84405,
   85.67057,
   84.39627,
   84.14563,
   82.09701,
   83.65899,
   81.54058,
   80.77754,
   78.54,
   78.14563,
   77.40127,
   74.90298,
   74.385,
   74.16676,
   73.4913,
   72.56431,
   71.4403,
   71.38792,
   69.34689,
   68.27664,
   66.5585,
   67.37654,
   66.03464,
   65.54048,
   64.26379,
   63.93432,
   62.03276,
   60.47157,
   60.15125,
   59.44355,
   58.63251,
   58.25638,
   56.98969,
   55.35235,
   53.77401,
   53.33998,
   52.39945,
   50.95325,
   50.53073,
   49.97309,
   47.80041,
   46.45423,
   45.65688,
   45.06084,
   43.91955,
   43.42852,
   41.42959,
   41.14462,
   40.05777,
   38.81573,
   38.1975,
   37.95661,
   37.21637,
   36.20579,
   34.97086,
   33.74661,
   32.84478,
   31.78284,
   31.66453,
   31.07703,
   30.63713,
   29.59569,
   29.27824,
   28.3982,
   26.54403,
   26.83452,
   26.47764,
   25.91575,
   25.11268,
   24.78091,
   24.35166,
   22.6576,
   22.53784,
   22.13755,
   21.87932,
   20.90153,
   20.86513,
   19.9655,
   19.21612,
   19.19594,
   18.47125,
   17.79115,
   17.89338,
   17.2879,
   16.52633,
   15.9565,
   15.69514,
   15.30383,
   14.9713,
   15.07811,
   14.33958,
   13.37232,
   13.16676,
   12.50809,
   12.91879,
   12.35473,
   12.18166,
   12.15838,
   11.90164,
   11.20055,
   10.69659,
   9.884579,
   9.727517,
   9.619335,
   9.639718,
   9.505361,
   9.183708,
   8.855432,
   8.47753,
   7.588949,
   8.092294,
   8.147964,
   7.96813,
   7.33753,
   6.963132,
   6.658191,
   7.345968,
   6.403531,
   6.342514,
   6.215666,
   6.168656,
   5.574637,
   5.851381,
   5.212461,
   5.039061,
   5.197018,
   5.118138,
   5.016471,
   5.288283,
   4.621273,
   4.454055,
   4.480054,
   4.224376,
   3.837697,
   3.862736,
   3.89205,
   3.731295,
   3.850593,
   3.661262,
   3.625682,
   3.530546,
   3.397818,
   3.237162,
   2.985097,
   3.136432,
   2.761757,
   2.973699,
   3.181252,
   3.084496,
   2.622775,
   2.559838,
   2.560125,
   2.284166,
   2.402998,
   2.399165,
   2.522981,
   2.217481,
   2.338284,
   1.942126,
   1.999391,
   1.724946,
   1.604224,
   1.783885,
   1.931574,
   1.808467,
   1.507501,
   1.416523,
   1.538055,
   1.265747,
   1.415439,
   1.535036,
   1.26263,
   1.323852,
   1.473361,
   1.292568,
   1.292188,
   0.7804897,
   1.109553,
   0.9890514,
   0.8090283,
   1.018662,
   1.408612,
   1.169685,
   1.19739,
   0.8678694,
   0.8094536,
   0.6294935,
   0.8994123,
   0.9897829,
   0.7191324,
   0.9590439,
   0.9592675,
   0.779161,
   0.2393401,
   0.7181231,
   0.5672986,
   0.5071523,
   1.014219,
   1.045092,
   0.7179746,
   0.8073814,
   0.4787131,
   0.05991238,
   0.1499504,
   0.8994103,
   0.5094844,
   1.168692,
   0.5089287,
   0.5393208,
   0.1495863,
   -0.02994176,
   0.4198608,
   0.6302137,
   0.66078,
   0.7830359,
   0.4213264,
   0.1206093,
   0.4515796,
   -0.4861111,
   1.388889,
   0.625,
   1.597222,
   1.666667,
   0.6944444,
   1.041667,
   0.06944444,
   -0.3472222,
   0.6944444,
   1.180556,
   0.3472222,
   1.25,
   0.5555556,
   0.3472222,
   0.625,
   0.625,
   0.1388889,
   0.06944444,
   0.8333333,
   0.8333333,
   0.2777778,
   0.8333333,
   0.1388889,
   0.4861111,
   0.8333333,
   0.2777778,
   0.6944444,
   1.180556,
   0.9027778,
   0.1388889,
   -0.2083333,
   -0.1388889,
   0.2083333,
   -0.2083333,
   0.06944444,
   0.2777778,
   0.4861111,
   0.3472222,
   0.4861111,
   0,
   -0.2777778,
   0.1388889,
   0.1388889,
   0.3472222,
   0.2083333,
   0.4166667,
   0.5555556,
   -0.06944444,
   0.2777778,
   0.3472222,
   0.1388889,
   0.2777778,
   0.2777778,
   0.1388889,
   0.6944444,
   -0.2777778,
   -0.6944444,
   -0.4861111,
   -0.4861111,
   0.8333333,
   0.2777778,
   0.4166667,
   -0.2777778,
   -0.4861111,
   0.1388889,
   -0.4861111,
   -0.4166667,
   0.625,
   0.7638889,
   -0.2777778,
   -0.6944444,
   -0.8333333,
   0.5555556,
   -0.4861111,
   0.2083333,
   0.1388889,
   0.4166667,
   0.3472222,
   0.3472222,
   -0.3472222,
   -0.2083333,
   -0.5555556,
   -0.625,
   -0.4166667,
   0.06944444,
   0,
   -0.4166667,
   0.4861111,
   0.2083333,
   0,
   0.2083333,
   -0.3472222,
   -0.4861111,
   0.06944444,
   -0.06944444,
   -0.4166667,
   -0.1388889,
   -0.2777778,
   0.3472222,
   -0.2083333,
   -0.06944444,
   -0.4166667,
   -0.1388889,
   0,
   -0.625,
   -0.9027778,
   -0.6944444,
   0.2777778,
   0.06944444,
   0.4861111,
   -0.2083333,
   -0.9722222,
   0.06944444,
   -0.3472222,
   0,
   0.2083333,
   0.6944444,
   0.1388889,
   -0.06944444,
   -0.625,
   -1.805556,
   -1.111111,
   -0.2777778,
   -0.1388889,
   0.9722222,
   0.4166667,
   0.625,
   -0.6944444,
   -1.527778,
   -1.319444,
   0.2777778,
   1.041667,
   1.319444,
   0.625,
   0.4166667,
   -1.111111,
   -1.180556,
   -0.2777778,
   0.2777778,
   0.5555556,
   0.6944444,
   -0.06944444,
   -0.7638889,
   -1.25,
   -0.1388889,
   -0.1388889,
   0.1388889,
   0.2777778,
   0.5555556,
   -0.2083333,
   -0.3472222,
   -1.041667,
   -0.625,
   -1.041667,
   -1.180556,
   -0.06944444,
   -0.1388889,
   -0.4861111,
   -0.5555556,
   0.7638889,
   -0.5555556,
   -0.4166667,
   -0.2777778,
   -0.8333333,
   0.1388889,
   -0.4861111,
   -0.06944444,
   0.06944444,
   -0.1388889,
   0,
   -0.6944444,
   -0.6944444,
   -0.2777778,
   0.06944444,
   0.4166667,
   0.625,
   -0.1388889,
   -0.5555556,
   -0.4861111,
   -1.319444,
   -0.3472222,
   0.3472222,
   0.5555556,
   0.3472222,
   -0.3472222,
   -0.9722222,
   -0.2777778,
   -0.2777778,
   -1.388889,
   0.5555556,
   0.4166667,
   0.06944444,
   0.2083333,
   -0.3472222,
   -1.25,
   -0.2083333,
   -0.1388889,
   0.625,
   -0.06944444,
   -0.4861111,
   -0.4861111,
   -0.5555556,
   -0.4166667,
   -0.4166667,
   -0.2777778,
   0.06944444,
   0.1388889,
   -0.06944444,
   0.2777778,
   -0.9027778,
   -0.4166667,
   -0.9722222,
   0.2083333,
   -0.2777778,
   0.2777778,
   0.7638889,
   -0.06944444,
   -0.5555556,
   0.1388889,
   -0.7638889,
   -0.06944444,
   -0.2777778,
   -0.5555556,
   0.2083333,
   0.1388889,
   -0.6944444,
   -0.1388889,
   -0.2777778,
   -0.5555556,
   -0.7638889,
   -0.1388889,
   -0.8333333,
   -0.4861111,
   -0.2777778,
   0.625,
   -0.1388889,
   0.4861111,
   0.4166667,
   -0.5555556,
   -0.5555556,
   -1.041667,
   -0.4166667,
   0.1388889,
   0.4166667,
   0,
   -0.625,
   -0.4861111,
   -0.5555556,
   -0.1388889,
   -0.7638889,
   0.2083333,
   0.1388889,
   0,
   -0.06944444,
   -1.25,
   -0.625,
   -0.2777778,
   -0.3472222,
   0.2777778,
   0.625,
   -0.06944444,
   -0.6944444,
   -0.4166667,
   -0.3472222,
   -0.5555556,
   0.1388889,
   0.1388889,
   0.3472222,
   -0.5555556,
   -0.6944444,
   -1.041667,
   -0.1388889,
   -0.9027778,
   -0.2083333,
   -0.1388889,
   -0.8333333,
   -0.06944444,
   0.7638889,
   0.06944444,
   -0.3472222,
   -0.06944444,
   -0.2083333,
   0.06944444,
   -0.2777778,
   -0.3472222,
   -0.4861111,
   -1.111111,
   -0.7638889,
   -0.5555556,
   -0.2777778,
   -0.3472222,
   0.625,
   0.2777778,
   0,
   -0.6944444,
   -0.625,
   -1.319444,
   -0.06944444,
   0.3472222,
   0.6944444,
   -0.4166667,
   -0.1388889,
   -1.041667,
   -0.625,
   -0.5555556,
   0.1388889,
   0,
   -0.2083333,
   0.6944444,
   -0.2777778,
   -0.3472222,
   -0.7638889,
   -0.4861111,
   -0.9722222,
   0.1388889,
   0.9027778,
   0.2083333,
   -0.1388889,
   0.4166667,
   -1.388889,
   -0.3472222,
   0,
   -0.1388889,
   0.4861111,
   -0.5555556,
   -0.4166667,
   0.06944444,
   -0.7638889,
   -0.7638889,
   0.6944444,
   -0.06944444,
   0.6944444,
   0.1388889,
   -0.4166667,
   -0.5555556,
   -0.9027778,
   -0.3472222,
   0.4166667,
   -0.2777778,
   -0.06944444,
   -0.6944444,
   -0.8333333,
   -0.2083333,
   0,
   0.7638889,
   0.8333333,
   -0.625,
   -0.3472222,
   -0.7638889,
   -0.9722222,
   -0.9722222,
   0.2083333,
   0.8333333,
   -0.06944444,
   0.2777778,
   -1.041667,
   -0.625,
   -1.041667,
   0.06944444,
   -0.5555556,
   -0.2777778,
   0.2083333,
   0.4166667,
   -0.4861111,
   -0.7638889,
   -1.180556,
   -0.2777778,
   -0.8333333,
   0,
   -0.4861111,
   -0.3472222,
   -0.4861111,
   -0.625,
   -0.5555556,
   -0.8333333,
   -0.3472222,
   0.5555556,
   -0.2083333,
   -0.4861111,
   -0.1388889,
   -1.041667,
   -0.5555556,
   -1.041667,
   0.2083333,
   1.041667,
   0.625,
   0.2083333,
   -0.2083333,
   -0.4861111,
   0,
   0.2777778,
   -0.3472222,
   0.2083333,
   0.4166667,
   0.6944444,
   -0.5555556,
   -1.527778,
   -0.7638889,
   -0.4166667,
   -0.625,
   0,
   0.06944444,
   -0.625,
   -0.3472222,
   -0.4166667,
   0.06944444,
   -0.2083333,
   0.9722222,
   -0.06944444,
   0.06944444,
   -1.25,
   -0.9722222,
   -0.6944444,
   0.3472222,
   0.625,
   -0.06944444,
   -0.1388889,
   -1.041667,
   -0.4861111,
   -0.7638889,
   -0.625,
   0.8333333,
   1.319444,
   0.4166667,
   -0.9027778,
   -1.736111,
   -0.2777778,
   -1.319444,
   0.4166667,
   0.5555556,
   0.6944444,
   -0.4861111,
   -1.736111,
   -1.180556,
   -0.9722222,
   -0.06944444,
   0.5555556,
   0.9027778,
   0.625,
   -0.4166667,
   -0.9027778,
   -0.9027778,
   -0.8333333,
   -0.2083333,
   0.4166667,
   0.2777778,
   0,
   -0.5555556,
   -1.041667,
   0,
   -0.9027778,
   -0.2777778,
   0.1388889,
   0.3472222,
   -0.06944444,
   -0.6944444,
   0.2777778,
   0,
   -0.625,
   0.4861111,
   0.7638889,
   -0.06944444,
   -0.5555556,
   -0.4861111,
   -0.06944444,
   -0.2083333,
   -0.1388889,
   0.5555556,
   -0.4166667,
   -0.4166667,
   -0.4861111,
   -0.1388889,
   -0.1388889,
   0.2777778,
   -0.3472222,
   -0.6944444,
   -0.4861111,
   0.2083333,
   -0.2777778,
   -0.4861111,
   -0.2777778,
   -0.1388889,
   0,
   -1.041667,
   -1.388889,
   -0.4861111,
   -0.2083333,
   0.9027778,
   -0.2083333,
   -0.2777778,
   -0.4166667,
   -0.7638889,
   -0.4166667,
   -0.7638889,
   0.625,
   -0.1388889,
   0.1388889,
   -0.3472222,
   0.2777778,
   1.041667,
   0.9027778,
   0.8333333,
   -0.1388889,
   0.4861111,
   0.4861111,
   -0.06944444,
   -0.2777778,
   -0.4861111,
   -1.319444,
   -1.111111,
   -0.625,
   -0.3472222,
   -0.3472222,
   0,
   0,
   0};
   Double_t Graph0_fex1001[1044] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1001[1044] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0.03679638,
   0,
   0.1715628,
   0.1603321,
   0.1624087,
   0.1795949,
   0.1326987,
   0.2075298,
   0.2461906,
   0.2159521,
   0.395661,
   0.3587429,
   0.4252949,
   0.4603951,
   0.544341,
   0.6456557,
   0.5858117,
   0.7557899,
   0.8777939,
   0.9679349,
   1.137574,
   1.222047,
   1.400905,
   1.468002,
   1.731762,
   1.897591,
   2.115255,
   2.351539,
   2.645844,
   2.915699,
   3.117292,
   3.562985,
   3.754436,
   4.104528,
   4.431805,
   4.846326,
   5.081027,
   5.241489,
   5.503472,
   5.607438,
   5.989236,
   6.163468,
   6.37273,
   6.523661,
   6.611153,
   6.85839,
   6.927787,
   6.883378,
   7.057691,
   6.987494,
   7.219929,
   7.246974,
   7.319356,
   7.419053,
   7.35409,
   7.365497,
   7.342436,
   7.175264,
   7.155499,
   7.219358,
   6.978314,
   7.163071,
   7.0734,
   6.88267,
   6.890848,
   6.684375,
   6.528964,
   6.500208,
   6.37224,
   6.404565,
   6.108577,
   5.976662,
   5.822542,
   5.854635,
   5.706392,
   5.404261,
   5.376088,
   5.362282,
   5.303295,
   5.27098,
   5.053746,
   5.02682,
   4.846808,
   4.835367,
   4.510179,
   4.657562,
   4.534667,
   4.54302,
   4.37611,
   4.31021,
   4.08508,
   4.022014,
   3.953779,
   3.850512,
   3.768685,
   3.709762,
   3.64413,
   3.510847,
   3.345495,
   3.325597,
   3.215159,
   3.162718,
   3.135263,
   3.080134,
   2.884226,
   2.77272,
   2.695632,
   2.671475,
   2.571925,
   2.521856,
   2.395992,
   2.321522,
   2.252882,
   2.186846,
   2.11914,
   2.106482,
   2.047017,
   1.967653,
   1.893021,
   1.82018,
   1.732281,
   1.675305,
   1.627055,
   1.579673,
   1.538213,
   1.476105,
   1.449901,
   1.401458,
   1.289945,
   1.297723,
   1.249071,
   1.237185,
   1.183478,
   1.149883,
   1.13138,
   1.046799,
   1.021056,
   0.9947325,
   0.9818363,
   0.9110885,
   0.9355077,
   0.8673439,
   0.82032,
   0.8149758,
   0.7669684,
   0.7244543,
   0.7173394,
   0.6798652,
   0.6343618,
   0.6186759,
   0.6041757,
   0.5792277,
   0.5628355,
   0.5640932,
   0.5377241,
   0.4919722,
   0.4821869,
   0.4548712,
   0.4598276,
   0.429112,
   0.4266789,
   0.4226433,
   0.4107472,
   0.3671714,
   0.34271,
   0.3200872,
   0.3193094,
   0.3056244,
   0.3071131,
   0.2994064,
   0.2881704,
   0.2744855,
   0.2629365,
   0.2269514,
   0.2437993,
   0.2531629,
   0.2385437,
   0.2234146,
   0.2024344,
   0.1959397,
   0.2073126,
   0.1784867,
   0.1727368,
   0.1739893,
   0.1710949,
   0.1485728,
   0.1609443,
   0.1393277,
   0.133123,
   0.1361159,
   0.1326462,
   0.1264971,
   0.1327869,
   0.1180105,
   0.1118502,
   0.1095849,
   0.1044629,
   0.09313847,
   0.0967236,
   0.09714419,
   0.0899492,
   0.09247816,
   0.08716763,
   0.08687241,
   0.08256693,
   0.08047387,
   0.07326625,
   0.06606898,
   0.07399291,
   0.06318821,
   0.06442622,
   0.06970325,
   0.06814317,
   0.05728596,
   0.05559174,
   0.05647356,
   0.05054699,
   0.05289216,
   0.05264592,
   0.05547029,
   0.04787033,
   0.05073244,
   0.04082153,
   0.04082639,
   0.03363023,
   0.03202327,
   0.03674276,
   0.04065929,
   0.03650054,
   0.03026654,
   0.02785933,
   0.0297663,
   0.02425446,
   0.02737689,
   0.02949025,
   0.02376622,
   0.02465689,
   0.02865179,
   0.024688,
   0.02427786,
   0.01401448,
   0.01953764,
   0.01730216,
   0.01434138,
   0.01844012,
   0.02493725,
   0.02039617,
   0.02025647,
   0.01507432,
   0.01397469,
   0.01121093,
   0.01589077,
   0.01666836,
   0.0116795,
   0.01518082,
   0.01459337,
   0.01166535,
   0.003699737,
   0.01191222,
   0.009001861,
   0.00817239,
   0.01628581,
   0.01562706,
   0.01033795,
   0.01186429,
   0.007186098,
   0.000864946,
   0.002217318,
   0.01327391,
   0.00724075,
   0.01583271,
   0.007064092,
   0.007221295,
   0.0020755,
   -0.0003737205,
   0.005327581,
   0.008321082,
   0.008510954,
   0.01062257,
   0.005266471,
   0.00144632,
   0.005289875,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(1044,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle(" ");
   gre->SetFillColor(1);
   gre->SetLineColor(33);
   gre->SetLineWidth(2);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001"," ",1044,190,900);
   Graph_Graph1001->SetMinimum(-3);
   Graph_Graph1001->SetMaximum(100);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph1001->SetLineColor(ci);
   Graph_Graph1001->GetXaxis()->SetTitle("Emission wavelength [nm]");
   Graph_Graph1001->GetXaxis()->SetLabelFont(42);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetXaxis()->SetTitleFont(42);
   Graph_Graph1001->GetYaxis()->SetTitle("Intensity [AU]");
   Graph_Graph1001->GetYaxis()->SetLabelFont(42);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1001->GetYaxis()->SetTitleOffset(1.3);
   Graph_Graph1001->GetYaxis()->SetTitleFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelFont(42);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("apl");
   
   Double_t Graph1_fx1[1044] = {
   184.16,
   184.97,
   185.78,
   186.59,
   187.41,
   188.22,
   189.03,
   189.84,
   190.65,
   191.46,
   192.27,
   193.08,
   193.89,
   194.7,
   195.51,
   196.32,
   197.13,
   197.94,
   198.75,
   199.56,
   200.37,
   201.18,
   201.99,
   202.8,
   203.61,
   204.42,
   205.23,
   206.04,
   206.85,
   207.66,
   208.47,
   209.28,
   210.09,
   210.89,
   211.7,
   212.51,
   213.32,
   214.13,
   214.94,
   215.75,
   216.55,
   217.36,
   218.17,
   218.98,
   219.79,
   220.59,
   221.4,
   222.21,
   223.02,
   223.82,
   224.63,
   225.44,
   226.25,
   227.05,
   227.86,
   228.67,
   229.48,
   230.28,
   231.09,
   231.9,
   232.7,
   233.51,
   234.32,
   235.12,
   235.93,
   236.73,
   237.54,
   238.35,
   239.15,
   239.96,
   240.76,
   241.57,
   242.38,
   243.18,
   243.99,
   244.79,
   245.6,
   246.4,
   247.21,
   248.01,
   248.82,
   249.62,
   250.43,
   251.23,
   252.04,
   252.84,
   253.65,
   254.45,
   255.26,
   256.06,
   256.86,
   257.67,
   258.47,
   259.28,
   260.08,
   260.89,
   261.69,
   262.49,
   263.3,
   264.1,
   264.9,
   265.71,
   266.51,
   267.31,
   268.12,
   268.92,
   269.72,
   270.53,
   271.33,
   272.13,
   272.93,
   273.74,
   274.54,
   275.34,
   276.14,
   276.95,
   277.75,
   278.55,
   279.35,
   280.15,
   280.96,
   281.76,
   282.56,
   283.36,
   284.16,
   284.96,
   285.77,
   286.57,
   287.37,
   288.17,
   288.97,
   289.77,
   290.57,
   291.37,
   292.17,
   292.97,
   293.77,
   294.58,
   295.38,
   296.18,
   296.98,
   297.78,
   298.58,
   299.38,
   300.18,
   300.98,
   301.78,
   302.58,
   303.38,
   304.18,
   304.97,
   305.77,
   306.57,
   307.37,
   308.17,
   308.97,
   309.77,
   310.57,
   311.37,
   312.17,
   312.97,
   313.76,
   314.56,
   315.36,
   316.16,
   316.96,
   317.76,
   318.55,
   319.35,
   320.15,
   320.95,
   321.75,
   322.54,
   323.34,
   324.14,
   324.94,
   325.73,
   326.53,
   327.33,
   328.12,
   328.92,
   329.72,
   330.52,
   331.31,
   332.11,
   332.91,
   333.7,
   334.5,
   335.3,
   336.09,
   336.89,
   337.68,
   338.48,
   339.28,
   340.07,
   340.87,
   341.66,
   342.46,
   343.26,
   344.05,
   344.85,
   345.64,
   346.44,
   347.23,
   348.03,
   348.82,
   349.62,
   350.41,
   351.21,
   352,
   352.8,
   353.59,
   354.39,
   355.18,
   355.97,
   356.77,
   357.56,
   358.36,
   359.15,
   359.95,
   360.74,
   361.53,
   362.33,
   363.12,
   363.91,
   364.71,
   365.5,
   366.29,
   367.09,
   367.88,
   368.67,
   369.47,
   370.26,
   371.05,
   371.85,
   372.64,
   373.43,
   374.22,
   375.02,
   375.81,
   376.6,
   377.39,
   378.18,
   378.98,
   379.77,
   380.56,
   381.35,
   382.14,
   382.94,
   383.73,
   384.52,
   385.31,
   386.1,
   386.89,
   387.68,
   388.47,
   389.27,
   390.06,
   390.85,
   391.64,
   392.43,
   393.22,
   394.01,
   394.8,
   395.59,
   396.38,
   397.17,
   397.96,
   398.75,
   399.54,
   400.33,
   401.12,
   401.91,
   402.7,
   403.49,
   404.28,
   405.07,
   405.86,
   406.65,
   407.44,
   408.23,
   409.01,
   409.8,
   410.59,
   411.38,
   412.17,
   412.96,
   413.75,
   414.54,
   415.32,
   416.11,
   416.9,
   417.69,
   418.48,
   419.26,
   420.05,
   420.84,
   421.63,
   422.42,
   423.2,
   423.99,
   424.78,
   425.57,
   426.35,
   427.14,
   427.93,
   428.71,
   429.5,
   430.29,
   431.07,
   431.86,
   432.65,
   433.43,
   434.22,
   435.01,
   435.79,
   436.58,
   437.37,
   438.15,
   438.94,
   439.72,
   440.51,
   441.29,
   442.08,
   442.87,
   443.65,
   444.44,
   445.22,
   446.01,
   446.79,
   447.58,
   448.36,
   449.15,
   449.93,
   450.72,
   451.5,
   452.29,
   453.07,
   453.86,
   454.64,
   455.42,
   456.21,
   456.99,
   457.78,
   458.56,
   459.34,
   460.13,
   460.91,
   461.7,
   462.48,
   463.26,
   464.05,
   464.83,
   465.61,
   466.4,
   467.18,
   467.96,
   468.74,
   469.53,
   470.31,
   471.09,
   471.88,
   472.66,
   473.44,
   474.22,
   475.01,
   475.79,
   476.57,
   477.35,
   478.13,
   478.92,
   479.7,
   480.48,
   481.26,
   482.04,
   482.82,
   483.6,
   484.39,
   485.17,
   485.95,
   486.73,
   487.51,
   488.29,
   489.07,
   489.85,
   490.63,
   491.41,
   492.19,
   492.98,
   493.76,
   494.54,
   495.32,
   496.1,
   496.88,
   497.66,
   498.44,
   499.22,
   500,
   500.78,
   501.55,
   502.33,
   503.11,
   503.89,
   504.67,
   505.45,
   506.23,
   507.01,
   507.79,
   508.57,
   509.35,
   510.12,
   510.9,
   511.68,
   512.46,
   513.24,
   514.02,
   514.8,
   515.57,
   516.35,
   517.13,
   517.91,
   518.68,
   519.46,
   520.24,
   521.02,
   521.8,
   522.57,
   523.35,
   524.13,
   524.9,
   525.68,
   526.46,
   527.24,
   528.01,
   528.79,
   529.57,
   530.34,
   531.12,
   531.9,
   532.67,
   533.45,
   534.22,
   535,
   535.78,
   536.55,
   537.33,
   538.1,
   538.88,
   539.65,
   540.43,
   541.21,
   541.98,
   542.76,
   543.53,
   544.31,
   545.08,
   545.86,
   546.63,
   547.41,
   548.18,
   548.96,
   549.73,
   550.51,
   551.28,
   552.05,
   552.83,
   553.6,
   554.38,
   555.15,
   555.92,
   556.7,
   557.47,
   558.25,
   559.02,
   559.79,
   560.57,
   561.34,
   562.11,
   562.89,
   563.66,
   564.43,
   565.21,
   565.98,
   566.75,
   567.52,
   568.3,
   569.07,
   569.84,
   570.61,
   571.39,
   572.16,
   572.93,
   573.7,
   574.48,
   575.25,
   576.02,
   576.79,
   577.56,
   578.33,
   579.11,
   579.88,
   580.65,
   581.42,
   582.19,
   582.96,
   583.73,
   584.5,
   585.28,
   586.05,
   586.82,
   587.59,
   588.36,
   589.13,
   589.9,
   590.67,
   591.44,
   592.21,
   592.98,
   593.75,
   594.52,
   595.29,
   596.06,
   596.83,
   597.6,
   598.37,
   599.14,
   599.91,
   600.68,
   601.45,
   602.22,
   602.98,
   603.75,
   604.52,
   605.29,
   606.06,
   606.83,
   607.6,
   608.37,
   609.13,
   609.9,
   610.67,
   611.44,
   612.21,
   612.97,
   613.74,
   614.51,
   615.28,
   616.05,
   616.81,
   617.58,
   618.35,
   619.12,
   619.88,
   620.65,
   621.42,
   622.18,
   622.95,
   623.72,
   624.49,
   625.25,
   626.02,
   626.79,
   627.55,
   628.32,
   629.08,
   629.85,
   630.62,
   631.38,
   632.15,
   632.92,
   633.68,
   634.45,
   635.21,
   635.98,
   636.74,
   637.51,
   638.27,
   639.04,
   639.8,
   640.57,
   641.34,
   642.1,
   642.86,
   643.63,
   644.39,
   645.16,
   645.92,
   646.69,
   647.45,
   648.22,
   648.98,
   649.75,
   650.51,
   651.27,
   652.04,
   652.8,
   653.57,
   654.33,
   655.09,
   655.86,
   656.62,
   657.38,
   658.15,
   658.91,
   659.67,
   660.44,
   661.2,
   661.96,
   662.72,
   663.49,
   664.25,
   665.01,
   665.77,
   666.54,
   667.3,
   668.06,
   668.82,
   669.59,
   670.35,
   671.11,
   671.87,
   672.63,
   673.39,
   674.16,
   674.92,
   675.68,
   676.44,
   677.2,
   677.96,
   678.72,
   679.49,
   680.25,
   681.01,
   681.77,
   682.53,
   683.29,
   684.05,
   684.81,
   685.57,
   686.33,
   687.09,
   687.85,
   688.61,
   689.37,
   690.13,
   690.89,
   691.65,
   692.41,
   693.17,
   693.93,
   694.69,
   695.45,
   696.21,
   696.97,
   697.73,
   698.49,
   699.24,
   700,
   700.76,
   701.52,
   702.28,
   703.04,
   703.8,
   704.56,
   705.31,
   706.07,
   706.83,
   707.59,
   708.35,
   709.1,
   709.86,
   710.62,
   711.38,
   712.13,
   712.89,
   713.65,
   714.41,
   715.16,
   715.92,
   716.68,
   717.44,
   718.19,
   718.95,
   719.71,
   720.46,
   721.22,
   721.98,
   722.73,
   723.49,
   724.25,
   725,
   725.76,
   726.51,
   727.27,
   728.03,
   728.78,
   729.54,
   730.29,
   731.05,
   731.8,
   732.56,
   733.31,
   734.07,
   734.83,
   735.58,
   736.34,
   737.09,
   737.85,
   738.6,
   739.35,
   740.11,
   740.86,
   741.62,
   742.37,
   743.13,
   743.88,
   744.64,
   745.39,
   746.14,
   746.9,
   747.65,
   748.4,
   749.16,
   749.91,
   750.67,
   751.42,
   752.17,
   752.93,
   753.68,
   754.43,
   755.18,
   755.94,
   756.69,
   757.44,
   758.2,
   758.95,
   759.7,
   760.45,
   761.21,
   761.96,
   762.71,
   763.46,
   764.21,
   764.97,
   765.72,
   766.47,
   767.22,
   767.97,
   768.73,
   769.48,
   770.23,
   770.98,
   771.73,
   772.48,
   773.23,
   773.98,
   774.74,
   775.49,
   776.24,
   776.99,
   777.74,
   778.49,
   779.24,
   779.99,
   780.74,
   781.49,
   782.24,
   782.99,
   783.74,
   784.49,
   785.24,
   785.99,
   786.74,
   787.49,
   788.24,
   788.99,
   789.74,
   790.49,
   791.24,
   791.98,
   792.73,
   793.48,
   794.23,
   794.98,
   795.73,
   796.48,
   797.23,
   797.97,
   798.72,
   799.47,
   800.22,
   800.97,
   801.72,
   802.46,
   803.21,
   803.96,
   804.71,
   805.45,
   806.2,
   806.95,
   807.7,
   808.44,
   809.19,
   809.94,
   810.69,
   811.43,
   812.18,
   812.93,
   813.67,
   814.42,
   815.17,
   815.91,
   816.66,
   817.41,
   818.15,
   818.9,
   819.64,
   820.39,
   821.14,
   821.88,
   822.63,
   823.37,
   824.12,
   824.87,
   825.61,
   826.36,
   827.1,
   827.85,
   828.59,
   829.34,
   830.08,
   830.83,
   831.57,
   832.32,
   833.06,
   833.81,
   834.55,
   835.29,
   836.04,
   836.78,
   837.53,
   838.27,
   839.02,
   839.76,
   840.5,
   841.25,
   841.99,
   842.73,
   843.48,
   844.22,
   844.96,
   845.71,
   846.45,
   847.19,
   847.94,
   848.68,
   849.42,
   850.17,
   850.91,
   851.65,
   852.39,
   853.14,
   853.88,
   854.62,
   855.36,
   856.11,
   856.85,
   857.59,
   858.33,
   859.07,
   859.82,
   860.56,
   861.3,
   862.04,
   862.78,
   863.52,
   864.26,
   865.01,
   865.75,
   866.49,
   867.23,
   867.97,
   868.71,
   869.45,
   870.19,
   870.93,
   871.67,
   872.41,
   873.15,
   873.89,
   874.63,
   875.37,
   876.11,
   876.85,
   877.59,
   878.33,
   879.07,
   879.81,
   880.55,
   881.29,
   882.03,
   882.77,
   883.51,
   884.25,
   884.99,
   885.73,
   886.47,
   887.2,
   887.94,
   888.68,
   889.42,
   890.16,
   890.9,
   891.64,
   892.37,
   893.11,
   893.85,
   894.59,
   895.33,
   896.06,
   896.8,
   897.54,
   898.28,
   899.01,
   899.75,
   900.49,
   901.23,
   901.96,
   902.7,
   903.44,
   904.18,
   904.91,
   905.65,
   906.39,
   907.12,
   907.86,
   908.6,
   909.33,
   910.07,
   910.8,
   911.54,
   912.28,
   913.01,
   913.75,
   914.48,
   915.22,
   915.96,
   916.69,
   917.43,
   918.16,
   918.9,
   919.63,
   920.37,
   921.1,
   921.84,
   922.57,
   923.31,
   924.04,
   924.78,
   925.51,
   926.25,
   926.98,
   927.72,
   928.45,
   929.18,
   929.92,
   930.65,
   931.39,
   932.12,
   932.85,
   933.59,
   934.32,
   935.05,
   935.79,
   936.52,
   937.26,
   937.99,
   938.72,
   939.45,
   940.19,
   940.92,
   941.65,
   942.39,
   943.12,
   943.85,
   944.58,
   945.32,
   946.05,
   946.78,
   947.51,
   948.25,
   948.98,
   949.71,
   950.44,
   951.17,
   951.91,
   952.64,
   953.37,
   954.1,
   954.83,
   955.56,
   956.29,
   957.02,
   957.76,
   958.49,
   959.22,
   959.95,
   960.68,
   961.41,
   962.14,
   962.87,
   963.6,
   964.33,
   965.06,
   965.79,
   966.52,
   967.25,
   967.98,
   968.71,
   969.44,
   970.17,
   970.9,
   971.63,
   972.36,
   973.09,
   973.82,
   974.55,
   975.28,
   976.01,
   976.74,
   977.46,
   978.19,
   978.92,
   979.65,
   980.38,
   981.11,
   981.84,
   982.57,
   983.29,
   984.02,
   984.75,
   985.48,
   986.21,
   986.93};
   Double_t Graph1_fy1[1044] = {
   0.4861111,
   0.2083333,
   0.06944444,
   -0.625,
   -1.180556,
   -0.7638889,
   -0.7638889,
   -0.7638889,
   -0.2777778,
   -0.2083333,
   0.6944444,
   0.9027778,
   -0.3472222,
   -0.6944444,
   -1.25,
   -0.8333333,
   -0.625,
   0.3472222,
   1.25,
   0.3472222,
   0.9027778,
   -0.625,
   -1.25,
   -0.9722222,
   -0.625,
   0.4861111,
   1.319444,
   0.4861111,
   -0.2777778,
   -0.6944444,
   -0.8333333,
   -0.2777778,
   0.3472222,
   0.2083333,
   0.6944444,
   -0.2083333,
   -0.4166667,
   -1.458333,
   -0.6944444,
   -0.6944444,
   -0.2777778,
   0.1388889,
   0.5555556,
   0.6944444,
   -0.4861111,
   -1.875,
   -0.4861111,
   -0.2083333,
   0.3472222,
   -0.3472222,
   0.06944444,
   -0.06944444,
   -0.6944444,
   -0.8333333,
   -0.6944444,
   0.2083333,
   0.3472222,
   0.4861111,
   -0.1388889,
   -0.8333333,
   -0.5555556,
   -0.9722222,
   0.4861111,
   -0.2777778,
   0.9027778,
   0.3472222,
   -0.8333333,
   -0.9027778,
   0.1388889,
   -0.5555556,
   -0.2777778,
   0.06944444,
   0.2777778,
   -0.8333333,
   -0.4861111,
   -0.6944444,
   0.06944444,
   0.2777778,
   -0.4166667,
   0,
   -0.1388889,
   -0.4166667,
   -0.9722222,
   -0.625,
   -0.3472222,
   -0.06944444,
   0.2777778,
   -0.1388889,
   -0.4166667,
   -0.06944444,
   -0.6944444,
   -0.1388889,
   -0.2777778,
   0.3472222,
   0.3472222,
   -0.7638889,
   -0.6944444,
   -0.9722222,
   -0.3472222,
   -0.4861111,
   0.1388889,
   0,
   0.3472222,
   0.1388889,
   -0.9027778,
   -0.2777778,
   -0.4166667,
   -0.5555556,
   0.2777778,
   -1.041667,
   -0.3472222,
   -0.2083333,
   0.06944444,
   -0.625,
   -0.6944444,
   0.2777778,
   0,
   0.625,
   0.2777778,
   -0.4166667,
   -0.4861111,
   -0.4861111,
   -0.2083333,
   0.4166667,
   0.5555556,
   0.1388889,
   -0.2083333,
   -1.111111,
   -0.1388889,
   0.9722222,
   -0.6944444,
   0.8333333,
   -0.6944444,
   0.6944444,
   -0.06944444,
   -0.7638889,
   -0.3472222,
   -0.9722222,
   -0.6944444,
   0,
   -0.2777778,
   0,
   -0.06944444,
   -0.4166667,
   0.4166667,
   -0.6944444,
   -0.06944444,
   -0.2777778,
   -0.2083333,
   -0.2083333,
   -0.4861111,
   -0.4166667,
   0.1388889,
   -0.3472222,
   0.06944444,
   -0.1388889,
   0.3472222,
   0.06944444,
   -1.319444,
   -0.6944444,
   0,
   0.4861111,
   0,
   -0.2777778,
   -0.9722222,
   -0.7638889,
   0,
   -0.4861111,
   0.7638889,
   0.4166667,
   0.2083333,
   -0.4861111,
   0.06944444,
   -0.4166667,
   -0.5555556,
   -0.4861111,
   0.8333333,
   0.4166667,
   0.2777778,
   -0.2777778,
   -0.4861111,
   -1.041667,
   -1.111111,
   0.06944444,
   0.9027778,
   0.5555556,
   0.4861111,
   0.9722222,
   0.9027778,
   -1.041667,
   -0.4166667,
   -0.2777778,
   0.625,
   0.8333333,
   0.7638889,
   -0.4166667,
   -0.8333333,
   -1.041667,
   -0.5555556,
   0.4861111,
   0.6944444,
   0.7638889,
   -0.2083333,
   -0.9027778,
   -1.25,
   -0.8333333,
   -0.625,
   0.9027778,
   0.2777778,
   0.06944444,
   0.2083333,
   -0.2083333,
   -1.388889,
   -0.5555556,
   -0.4166667,
   0.4166667,
   1.041667,
   0.7638889,
   0.06944444,
   -0.9027778,
   -1.388889,
   -1.319444,
   -0.2777778,
   0.6944444,
   1.597222,
   1.458333,
   0.3472222,
   -1.111111,
   -0.7638889,
   -1.180556,
   0.625,
   0.9722222,
   0.4861111,
   1.388889,
   0,
   -0.625,
   -0.625,
   -0.06944444,
   0.6944444,
   0.7638889,
   0.9027778,
   0.6944444,
   0.3472222,
   0.1388889,
   -0.4166667,
   0.3716078,
   0,
   1.717982,
   1.60718,
   1.674172,
   1.809049,
   1.358974,
   2.101728,
   2.500363,
   2.229608,
   4.074326,
   3.700582,
   4.35828,
   4.758325,
   5.672534,
   6.830739,
   6.217813,
   7.977751,
   9.160357,
   10.13788,
   12.12877,
   13.06683,
   14.92461,
   15.77167,
   18.77934,
   20.51362,
   22.70832,
   25.94823,
   28.92341,
   31.71296,
   34.82849,
   39.26589,
   41.72428,
   45.53546,
   49.68662,
   53.12744,
   56.65482,
   59.49079,
   62.28777,
   64.31289,
   67.18959,
   70.34365,
   72.51288,
   74.60518,
   76.78265,
   79.62268,
   80.49267,
   81.45658,
   83.95653,
   83.21922,
   85.90241,
   87.0979,
   87.25917,
   89.76395,
   89.13342,
   88.97316,
   89.47885,
   88.79409,
   89.42097,
   89.5013,
   88.72821,
   89.32885,
   88.80151,
   87.11516,
   86.84405,
   85.67057,
   84.39627,
   84.14563,
   82.09701,
   83.65899,
   81.54058,
   80.77754,
   78.54,
   78.14563,
   77.40127,
   74.90298,
   74.385,
   74.16676,
   73.4913,
   72.56431,
   71.4403,
   71.38792,
   69.34689,
   68.27664,
   66.5585,
   67.37654,
   66.03464,
   65.54048,
   64.26379,
   63.93432,
   62.03276,
   60.47157,
   60.15125,
   59.44355,
   58.63251,
   58.25638,
   56.98969,
   55.35235,
   53.77401,
   53.33998,
   52.39945,
   50.95325,
   50.53073,
   49.97309,
   47.80041,
   46.45423,
   45.65688,
   45.06084,
   43.91955,
   43.42852,
   41.42959,
   41.14462,
   40.05777,
   38.81573,
   38.1975,
   37.95661,
   37.21637,
   36.20579,
   34.97086,
   33.74661,
   32.84478,
   31.78284,
   31.66453,
   31.07703,
   30.63713,
   29.59569,
   29.27824,
   28.3982,
   26.54403,
   26.83452,
   26.47764,
   25.91575,
   25.11268,
   24.78091,
   24.35166,
   22.6576,
   22.53784,
   22.13755,
   21.87932,
   20.90153,
   20.86513,
   19.9655,
   19.21612,
   19.19594,
   18.47125,
   17.79115,
   17.89338,
   17.2879,
   16.52633,
   15.9565,
   15.69514,
   15.30383,
   14.9713,
   15.07811,
   14.33958,
   13.37232,
   13.16676,
   12.50809,
   12.91879,
   12.35473,
   12.18166,
   12.15838,
   11.90164,
   11.20055,
   10.69659,
   9.884579,
   9.727517,
   9.619335,
   9.639718,
   9.505361,
   9.183708,
   8.855432,
   8.47753,
   7.588949,
   8.092294,
   8.147964,
   7.96813,
   7.33753,
   6.963132,
   6.658191,
   7.345968,
   6.403531,
   6.342514,
   6.215666,
   6.168656,
   5.574637,
   5.851381,
   5.212461,
   5.039061,
   5.197018,
   5.118138,
   5.016471,
   5.288283,
   4.621273,
   4.454055,
   4.480054,
   4.224376,
   3.837697,
   3.862736,
   3.89205,
   3.731295,
   3.850593,
   3.661262,
   3.625682,
   3.530546,
   3.397818,
   3.237162,
   2.985097,
   3.136432,
   2.761757,
   2.973699,
   3.181252,
   3.084496,
   2.622775,
   2.559838,
   2.560125,
   2.284166,
   2.402998,
   2.399165,
   2.522981,
   2.217481,
   2.338284,
   1.942126,
   1.999391,
   1.724946,
   1.604224,
   1.783885,
   1.931574,
   1.808467,
   1.507501,
   1.416523,
   1.538055,
   1.265747,
   1.415439,
   1.535036,
   1.26263,
   1.323852,
   1.473361,
   1.292568,
   1.292188,
   0.7804897,
   1.109553,
   0.9890514,
   0.8090283,
   1.018662,
   1.408612,
   1.169685,
   1.19739,
   0.8678694,
   0.8094536,
   0.6294935,
   0.8994123,
   0.9897829,
   0.7191324,
   0.9590439,
   0.9592675,
   0.779161,
   0.2393401,
   0.7181231,
   0.5672986,
   0.5071523,
   1.014219,
   1.045092,
   0.7179746,
   0.8073814,
   0.4787131,
   0.05991238,
   0.1499504,
   0.8994103,
   0.5094844,
   1.168692,
   0.5089287,
   0.5393208,
   0.1495863,
   -0.02994176,
   0.4198608,
   0.6302137,
   0.66078,
   0.7830359,
   0.4213264,
   0.1206093,
   0.4515796,
   -0.4861111,
   1.388889,
   0.625,
   1.597222,
   1.666667,
   0.6944444,
   1.041667,
   0.06944444,
   -0.3472222,
   0.6944444,
   1.180556,
   0.3472222,
   1.25,
   0.5555556,
   0.3472222,
   0.625,
   0.625,
   0.1388889,
   0.06944444,
   0.8333333,
   0.8333333,
   0.2777778,
   0.8333333,
   0.1388889,
   0.4861111,
   0.8333333,
   0.2777778,
   0.6944444,
   1.180556,
   0.9027778,
   0.1388889,
   -0.2083333,
   -0.1388889,
   0.2083333,
   -0.2083333,
   0.06944444,
   0.2777778,
   0.4861111,
   0.3472222,
   0.4861111,
   0,
   -0.2777778,
   0.1388889,
   0.1388889,
   0.3472222,
   0.2083333,
   0.4166667,
   0.5555556,
   -0.06944444,
   0.2777778,
   0.3472222,
   0.1388889,
   0.2777778,
   0.2777778,
   0.1388889,
   0.6944444,
   -0.2777778,
   -0.6944444,
   -0.4861111,
   -0.4861111,
   0.8333333,
   0.2777778,
   0.4166667,
   -0.2777778,
   -0.4861111,
   0.1388889,
   -0.4861111,
   -0.4166667,
   0.625,
   0.7638889,
   -0.2777778,
   -0.6944444,
   -0.8333333,
   0.5555556,
   -0.4861111,
   0.2083333,
   0.1388889,
   0.4166667,
   0.3472222,
   0.3472222,
   -0.3472222,
   -0.2083333,
   -0.5555556,
   -0.625,
   -0.4166667,
   0.06944444,
   0,
   -0.4166667,
   0.4861111,
   0.2083333,
   0,
   0.2083333,
   -0.3472222,
   -0.4861111,
   0.06944444,
   -0.06944444,
   -0.4166667,
   -0.1388889,
   -0.2777778,
   0.3472222,
   -0.2083333,
   -0.06944444,
   -0.4166667,
   -0.1388889,
   0,
   -0.625,
   -0.9027778,
   -0.6944444,
   0.2777778,
   0.06944444,
   0.4861111,
   -0.2083333,
   -0.9722222,
   0.06944444,
   -0.3472222,
   0,
   0.2083333,
   0.6944444,
   0.1388889,
   -0.06944444,
   -0.625,
   -1.805556,
   -1.111111,
   -0.2777778,
   -0.1388889,
   0.9722222,
   0.4166667,
   0.625,
   -0.6944444,
   -1.527778,
   -1.319444,
   0.2777778,
   1.041667,
   1.319444,
   0.625,
   0.4166667,
   -1.111111,
   -1.180556,
   -0.2777778,
   0.2777778,
   0.5555556,
   0.6944444,
   -0.06944444,
   -0.7638889,
   -1.25,
   -0.1388889,
   -0.1388889,
   0.1388889,
   0.2777778,
   0.5555556,
   -0.2083333,
   -0.3472222,
   -1.041667,
   -0.625,
   -1.041667,
   -1.180556,
   -0.06944444,
   -0.1388889,
   -0.4861111,
   -0.5555556,
   0.7638889,
   -0.5555556,
   -0.4166667,
   -0.2777778,
   -0.8333333,
   0.1388889,
   -0.4861111,
   -0.06944444,
   0.06944444,
   -0.1388889,
   0,
   -0.6944444,
   -0.6944444,
   -0.2777778,
   0.06944444,
   0.4166667,
   0.625,
   -0.1388889,
   -0.5555556,
   -0.4861111,
   -1.319444,
   -0.3472222,
   0.3472222,
   0.5555556,
   0.3472222,
   -0.3472222,
   -0.9722222,
   -0.2777778,
   -0.2777778,
   -1.388889,
   0.5555556,
   0.4166667,
   0.06944444,
   0.2083333,
   -0.3472222,
   -1.25,
   -0.2083333,
   -0.1388889,
   0.625,
   -0.06944444,
   -0.4861111,
   -0.4861111,
   -0.5555556,
   -0.4166667,
   -0.4166667,
   -0.2777778,
   0.06944444,
   0.1388889,
   -0.06944444,
   0.2777778,
   -0.9027778,
   -0.4166667,
   -0.9722222,
   0.2083333,
   -0.2777778,
   0.2777778,
   0.7638889,
   -0.06944444,
   -0.5555556,
   0.1388889,
   -0.7638889,
   -0.06944444,
   -0.2777778,
   -0.5555556,
   0.2083333,
   0.1388889,
   -0.6944444,
   -0.1388889,
   -0.2777778,
   -0.5555556,
   -0.7638889,
   -0.1388889,
   -0.8333333,
   -0.4861111,
   -0.2777778,
   0.625,
   -0.1388889,
   0.4861111,
   0.4166667,
   -0.5555556,
   -0.5555556,
   -1.041667,
   -0.4166667,
   0.1388889,
   0.4166667,
   0,
   -0.625,
   -0.4861111,
   -0.5555556,
   -0.1388889,
   -0.7638889,
   0.2083333,
   0.1388889,
   0,
   -0.06944444,
   -1.25,
   -0.625,
   -0.2777778,
   -0.3472222,
   0.2777778,
   0.625,
   -0.06944444,
   -0.6944444,
   -0.4166667,
   -0.3472222,
   -0.5555556,
   0.1388889,
   0.1388889,
   0.3472222,
   -0.5555556,
   -0.6944444,
   -1.041667,
   -0.1388889,
   -0.9027778,
   -0.2083333,
   -0.1388889,
   -0.8333333,
   -0.06944444,
   0.7638889,
   0.06944444,
   -0.3472222,
   -0.06944444,
   -0.2083333,
   0.06944444,
   -0.2777778,
   -0.3472222,
   -0.4861111,
   -1.111111,
   -0.7638889,
   -0.5555556,
   -0.2777778,
   -0.3472222,
   0.625,
   0.2777778,
   0,
   -0.6944444,
   -0.625,
   -1.319444,
   -0.06944444,
   0.3472222,
   0.6944444,
   -0.4166667,
   -0.1388889,
   -1.041667,
   -0.625,
   -0.5555556,
   0.1388889,
   0,
   -0.2083333,
   0.6944444,
   -0.2777778,
   -0.3472222,
   -0.7638889,
   -0.4861111,
   -0.9722222,
   0.1388889,
   0.9027778,
   0.2083333,
   -0.1388889,
   0.4166667,
   -1.388889,
   -0.3472222,
   0,
   -0.1388889,
   0.4861111,
   -0.5555556,
   -0.4166667,
   0.06944444,
   -0.7638889,
   -0.7638889,
   0.6944444,
   -0.06944444,
   0.6944444,
   0.1388889,
   -0.4166667,
   -0.5555556,
   -0.9027778,
   -0.3472222,
   0.4166667,
   -0.2777778,
   -0.06944444,
   -0.6944444,
   -0.8333333,
   -0.2083333,
   0,
   0.7638889,
   0.8333333,
   -0.625,
   -0.3472222,
   -0.7638889,
   -0.9722222,
   -0.9722222,
   0.2083333,
   0.8333333,
   -0.06944444,
   0.2777778,
   -1.041667,
   -0.625,
   -1.041667,
   0.06944444,
   -0.5555556,
   -0.2777778,
   0.2083333,
   0.4166667,
   -0.4861111,
   -0.7638889,
   -1.180556,
   -0.2777778,
   -0.8333333,
   0,
   -0.4861111,
   -0.3472222,
   -0.4861111,
   -0.625,
   -0.5555556,
   -0.8333333,
   -0.3472222,
   0.5555556,
   -0.2083333,
   -0.4861111,
   -0.1388889,
   -1.041667,
   -0.5555556,
   -1.041667,
   0.2083333,
   1.041667,
   0.625,
   0.2083333,
   -0.2083333,
   -0.4861111,
   0,
   0.2777778,
   -0.3472222,
   0.2083333,
   0.4166667,
   0.6944444,
   -0.5555556,
   -1.527778,
   -0.7638889,
   -0.4166667,
   -0.625,
   0,
   0.06944444,
   -0.625,
   -0.3472222,
   -0.4166667,
   0.06944444,
   -0.2083333,
   0.9722222,
   -0.06944444,
   0.06944444,
   -1.25,
   -0.9722222,
   -0.6944444,
   0.3472222,
   0.625,
   -0.06944444,
   -0.1388889,
   -1.041667,
   -0.4861111,
   -0.7638889,
   -0.625,
   0.8333333,
   1.319444,
   0.4166667,
   -0.9027778,
   -1.736111,
   -0.2777778,
   -1.319444,
   0.4166667,
   0.5555556,
   0.6944444,
   -0.4861111,
   -1.736111,
   -1.180556,
   -0.9722222,
   -0.06944444,
   0.5555556,
   0.9027778,
   0.625,
   -0.4166667,
   -0.9027778,
   -0.9027778,
   -0.8333333,
   -0.2083333,
   0.4166667,
   0.2777778,
   0,
   -0.5555556,
   -1.041667,
   0,
   -0.9027778,
   -0.2777778,
   0.1388889,
   0.3472222,
   -0.06944444,
   -0.6944444,
   0.2777778,
   0,
   -0.625,
   0.4861111,
   0.7638889,
   -0.06944444,
   -0.5555556,
   -0.4861111,
   -0.06944444,
   -0.2083333,
   -0.1388889,
   0.5555556,
   -0.4166667,
   -0.4166667,
   -0.4861111,
   -0.1388889,
   -0.1388889,
   0.2777778,
   -0.3472222,
   -0.6944444,
   -0.4861111,
   0.2083333,
   -0.2777778,
   -0.4861111,
   -0.2777778,
   -0.1388889,
   0,
   -1.041667,
   -1.388889,
   -0.4861111,
   -0.2083333,
   0.9027778,
   -0.2083333,
   -0.2777778,
   -0.4166667,
   -0.7638889,
   -0.4166667,
   -0.7638889,
   0.625,
   -0.1388889,
   0.1388889,
   -0.3472222,
   0.2777778,
   1.041667,
   0.9027778,
   0.8333333,
   -0.1388889,
   0.4861111,
   0.4861111,
   -0.06944444,
   -0.2777778,
   -0.4861111,
   -1.319444,
   -1.111111,
   -0.625,
   -0.3472222,
   -0.3472222,
   0,
   0,
   0};
   TGraph *graph = new TGraph(1044,Graph1_fx1,Graph1_fy1);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#003366");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);

   ci = TColor::GetColor("#003366");
   graph->SetMarkerColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.1);
   graph->Draw("pl");
   
   TLegend *leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph1","TPB","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph","PTFE","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph","RPT acrylic","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   Double_t Graph2_fx1002[1044] = {
   184.16,
   184.97,
   185.78,
   186.59,
   187.41,
   188.22,
   189.03,
   189.84,
   190.65,
   191.46,
   192.27,
   193.08,
   193.89,
   194.7,
   195.51,
   196.32,
   197.13,
   197.94,
   198.75,
   199.56,
   200.37,
   201.18,
   201.99,
   202.8,
   203.61,
   204.42,
   205.23,
   206.04,
   206.85,
   207.66,
   208.47,
   209.28,
   210.09,
   210.89,
   211.7,
   212.51,
   213.32,
   214.13,
   214.94,
   215.75,
   216.55,
   217.36,
   218.17,
   218.98,
   219.79,
   220.59,
   221.4,
   222.21,
   223.02,
   223.82,
   224.63,
   225.44,
   226.25,
   227.05,
   227.86,
   228.67,
   229.48,
   230.28,
   231.09,
   231.9,
   232.7,
   233.51,
   234.32,
   235.12,
   235.93,
   236.73,
   237.54,
   238.35,
   239.15,
   239.96,
   240.76,
   241.57,
   242.38,
   243.18,
   243.99,
   244.79,
   245.6,
   246.4,
   247.21,
   248.01,
   248.82,
   249.62,
   250.43,
   251.23,
   252.04,
   252.84,
   253.65,
   254.45,
   255.26,
   256.06,
   256.86,
   257.67,
   258.47,
   259.28,
   260.08,
   260.89,
   261.69,
   262.49,
   263.3,
   264.1,
   264.9,
   265.71,
   266.51,
   267.31,
   268.12,
   268.92,
   269.72,
   270.53,
   271.33,
   272.13,
   272.93,
   273.74,
   274.54,
   275.34,
   276.14,
   276.95,
   277.75,
   278.55,
   279.35,
   280.15,
   280.96,
   281.76,
   282.56,
   283.36,
   284.16,
   284.96,
   285.77,
   286.57,
   287.37,
   288.17,
   288.97,
   289.77,
   290.57,
   291.37,
   292.17,
   292.97,
   293.77,
   294.58,
   295.38,
   296.18,
   296.98,
   297.78,
   298.58,
   299.38,
   300.18,
   300.98,
   301.78,
   302.58,
   303.38,
   304.18,
   304.97,
   305.77,
   306.57,
   307.37,
   308.17,
   308.97,
   309.77,
   310.57,
   311.37,
   312.17,
   312.97,
   313.76,
   314.56,
   315.36,
   316.16,
   316.96,
   317.76,
   318.55,
   319.35,
   320.15,
   320.95,
   321.75,
   322.54,
   323.34,
   324.14,
   324.94,
   325.73,
   326.53,
   327.33,
   328.12,
   328.92,
   329.72,
   330.52,
   331.31,
   332.11,
   332.91,
   333.7,
   334.5,
   335.3,
   336.09,
   336.89,
   337.68,
   338.48,
   339.28,
   340.07,
   340.87,
   341.66,
   342.46,
   343.26,
   344.05,
   344.85,
   345.64,
   346.44,
   347.23,
   348.03,
   348.82,
   349.62,
   350.41,
   351.21,
   352,
   352.8,
   353.59,
   354.39,
   355.18,
   355.97,
   356.77,
   357.56,
   358.36,
   359.15,
   359.95,
   360.74,
   361.53,
   362.33,
   363.12,
   363.91,
   364.71,
   365.5,
   366.29,
   367.09,
   367.88,
   368.67,
   369.47,
   370.26,
   371.05,
   371.85,
   372.64,
   373.43,
   374.22,
   375.02,
   375.81,
   376.6,
   377.39,
   378.18,
   378.98,
   379.77,
   380.56,
   381.35,
   382.14,
   382.94,
   383.73,
   384.52,
   385.31,
   386.1,
   386.89,
   387.68,
   388.47,
   389.27,
   390.06,
   390.85,
   391.64,
   392.43,
   393.22,
   394.01,
   394.8,
   395.59,
   396.38,
   397.17,
   397.96,
   398.75,
   399.54,
   400.33,
   401.12,
   401.91,
   402.7,
   403.49,
   404.28,
   405.07,
   405.86,
   406.65,
   407.44,
   408.23,
   409.01,
   409.8,
   410.59,
   411.38,
   412.17,
   412.96,
   413.75,
   414.54,
   415.32,
   416.11,
   416.9,
   417.69,
   418.48,
   419.26,
   420.05,
   420.84,
   421.63,
   422.42,
   423.2,
   423.99,
   424.78,
   425.57,
   426.35,
   427.14,
   427.93,
   428.71,
   429.5,
   430.29,
   431.07,
   431.86,
   432.65,
   433.43,
   434.22,
   435.01,
   435.79,
   436.58,
   437.37,
   438.15,
   438.94,
   439.72,
   440.51,
   441.29,
   442.08,
   442.87,
   443.65,
   444.44,
   445.22,
   446.01,
   446.79,
   447.58,
   448.36,
   449.15,
   449.93,
   450.72,
   451.5,
   452.29,
   453.07,
   453.86,
   454.64,
   455.42,
   456.21,
   456.99,
   457.78,
   458.56,
   459.34,
   460.13,
   460.91,
   461.7,
   462.48,
   463.26,
   464.05,
   464.83,
   465.61,
   466.4,
   467.18,
   467.96,
   468.74,
   469.53,
   470.31,
   471.09,
   471.88,
   472.66,
   473.44,
   474.22,
   475.01,
   475.79,
   476.57,
   477.35,
   478.13,
   478.92,
   479.7,
   480.48,
   481.26,
   482.04,
   482.82,
   483.6,
   484.39,
   485.17,
   485.95,
   486.73,
   487.51,
   488.29,
   489.07,
   489.85,
   490.63,
   491.41,
   492.19,
   492.98,
   493.76,
   494.54,
   495.32,
   496.1,
   496.88,
   497.66,
   498.44,
   499.22,
   500,
   500.78,
   501.55,
   502.33,
   503.11,
   503.89,
   504.67,
   505.45,
   506.23,
   507.01,
   507.79,
   508.57,
   509.35,
   510.12,
   510.9,
   511.68,
   512.46,
   513.24,
   514.02,
   514.8,
   515.57,
   516.35,
   517.13,
   517.91,
   518.68,
   519.46,
   520.24,
   521.02,
   521.8,
   522.57,
   523.35,
   524.13,
   524.9,
   525.68,
   526.46,
   527.24,
   528.01,
   528.79,
   529.57,
   530.34,
   531.12,
   531.9,
   532.67,
   533.45,
   534.22,
   535,
   535.78,
   536.55,
   537.33,
   538.1,
   538.88,
   539.65,
   540.43,
   541.21,
   541.98,
   542.76,
   543.53,
   544.31,
   545.08,
   545.86,
   546.63,
   547.41,
   548.18,
   548.96,
   549.73,
   550.51,
   551.28,
   552.05,
   552.83,
   553.6,
   554.38,
   555.15,
   555.92,
   556.7,
   557.47,
   558.25,
   559.02,
   559.79,
   560.57,
   561.34,
   562.11,
   562.89,
   563.66,
   564.43,
   565.21,
   565.98,
   566.75,
   567.52,
   568.3,
   569.07,
   569.84,
   570.61,
   571.39,
   572.16,
   572.93,
   573.7,
   574.48,
   575.25,
   576.02,
   576.79,
   577.56,
   578.33,
   579.11,
   579.88,
   580.65,
   581.42,
   582.19,
   582.96,
   583.73,
   584.5,
   585.28,
   586.05,
   586.82,
   587.59,
   588.36,
   589.13,
   589.9,
   590.67,
   591.44,
   592.21,
   592.98,
   593.75,
   594.52,
   595.29,
   596.06,
   596.83,
   597.6,
   598.37,
   599.14,
   599.91,
   600.68,
   601.45,
   602.22,
   602.98,
   603.75,
   604.52,
   605.29,
   606.06,
   606.83,
   607.6,
   608.37,
   609.13,
   609.9,
   610.67,
   611.44,
   612.21,
   612.97,
   613.74,
   614.51,
   615.28,
   616.05,
   616.81,
   617.58,
   618.35,
   619.12,
   619.88,
   620.65,
   621.42,
   622.18,
   622.95,
   623.72,
   624.49,
   625.25,
   626.02,
   626.79,
   627.55,
   628.32,
   629.08,
   629.85,
   630.62,
   631.38,
   632.15,
   632.92,
   633.68,
   634.45,
   635.21,
   635.98,
   636.74,
   637.51,
   638.27,
   639.04,
   639.8,
   640.57,
   641.34,
   642.1,
   642.86,
   643.63,
   644.39,
   645.16,
   645.92,
   646.69,
   647.45,
   648.22,
   648.98,
   649.75,
   650.51,
   651.27,
   652.04,
   652.8,
   653.57,
   654.33,
   655.09,
   655.86,
   656.62,
   657.38,
   658.15,
   658.91,
   659.67,
   660.44,
   661.2,
   661.96,
   662.72,
   663.49,
   664.25,
   665.01,
   665.77,
   666.54,
   667.3,
   668.06,
   668.82,
   669.59,
   670.35,
   671.11,
   671.87,
   672.63,
   673.39,
   674.16,
   674.92,
   675.68,
   676.44,
   677.2,
   677.96,
   678.72,
   679.49,
   680.25,
   681.01,
   681.77,
   682.53,
   683.29,
   684.05,
   684.81,
   685.57,
   686.33,
   687.09,
   687.85,
   688.61,
   689.37,
   690.13,
   690.89,
   691.65,
   692.41,
   693.17,
   693.93,
   694.69,
   695.45,
   696.21,
   696.97,
   697.73,
   698.49,
   699.24,
   700,
   700.76,
   701.52,
   702.28,
   703.04,
   703.8,
   704.56,
   705.31,
   706.07,
   706.83,
   707.59,
   708.35,
   709.1,
   709.86,
   710.62,
   711.38,
   712.13,
   712.89,
   713.65,
   714.41,
   715.16,
   715.92,
   716.68,
   717.44,
   718.19,
   718.95,
   719.71,
   720.46,
   721.22,
   721.98,
   722.73,
   723.49,
   724.25,
   725,
   725.76,
   726.51,
   727.27,
   728.03,
   728.78,
   729.54,
   730.29,
   731.05,
   731.8,
   732.56,
   733.31,
   734.07,
   734.83,
   735.58,
   736.34,
   737.09,
   737.85,
   738.6,
   739.35,
   740.11,
   740.86,
   741.62,
   742.37,
   743.13,
   743.88,
   744.64,
   745.39,
   746.14,
   746.9,
   747.65,
   748.4,
   749.16,
   749.91,
   750.67,
   751.42,
   752.17,
   752.93,
   753.68,
   754.43,
   755.18,
   755.94,
   756.69,
   757.44,
   758.2,
   758.95,
   759.7,
   760.45,
   761.21,
   761.96,
   762.71,
   763.46,
   764.21,
   764.97,
   765.72,
   766.47,
   767.22,
   767.97,
   768.73,
   769.48,
   770.23,
   770.98,
   771.73,
   772.48,
   773.23,
   773.98,
   774.74,
   775.49,
   776.24,
   776.99,
   777.74,
   778.49,
   779.24,
   779.99,
   780.74,
   781.49,
   782.24,
   782.99,
   783.74,
   784.49,
   785.24,
   785.99,
   786.74,
   787.49,
   788.24,
   788.99,
   789.74,
   790.49,
   791.24,
   791.98,
   792.73,
   793.48,
   794.23,
   794.98,
   795.73,
   796.48,
   797.23,
   797.97,
   798.72,
   799.47,
   800.22,
   800.97,
   801.72,
   802.46,
   803.21,
   803.96,
   804.71,
   805.45,
   806.2,
   806.95,
   807.7,
   808.44,
   809.19,
   809.94,
   810.69,
   811.43,
   812.18,
   812.93,
   813.67,
   814.42,
   815.17,
   815.91,
   816.66,
   817.41,
   818.15,
   818.9,
   819.64,
   820.39,
   821.14,
   821.88,
   822.63,
   823.37,
   824.12,
   824.87,
   825.61,
   826.36,
   827.1,
   827.85,
   828.59,
   829.34,
   830.08,
   830.83,
   831.57,
   832.32,
   833.06,
   833.81,
   834.55,
   835.29,
   836.04,
   836.78,
   837.53,
   838.27,
   839.02,
   839.76,
   840.5,
   841.25,
   841.99,
   842.73,
   843.48,
   844.22,
   844.96,
   845.71,
   846.45,
   847.19,
   847.94,
   848.68,
   849.42,
   850.17,
   850.91,
   851.65,
   852.39,
   853.14,
   853.88,
   854.62,
   855.36,
   856.11,
   856.85,
   857.59,
   858.33,
   859.07,
   859.82,
   860.56,
   861.3,
   862.04,
   862.78,
   863.52,
   864.26,
   865.01,
   865.75,
   866.49,
   867.23,
   867.97,
   868.71,
   869.45,
   870.19,
   870.93,
   871.67,
   872.41,
   873.15,
   873.89,
   874.63,
   875.37,
   876.11,
   876.85,
   877.59,
   878.33,
   879.07,
   879.81,
   880.55,
   881.29,
   882.03,
   882.77,
   883.51,
   884.25,
   884.99,
   885.73,
   886.47,
   887.2,
   887.94,
   888.68,
   889.42,
   890.16,
   890.9,
   891.64,
   892.37,
   893.11,
   893.85,
   894.59,
   895.33,
   896.06,
   896.8,
   897.54,
   898.28,
   899.01,
   899.75,
   900.49,
   901.23,
   901.96,
   902.7,
   903.44,
   904.18,
   904.91,
   905.65,
   906.39,
   907.12,
   907.86,
   908.6,
   909.33,
   910.07,
   910.8,
   911.54,
   912.28,
   913.01,
   913.75,
   914.48,
   915.22,
   915.96,
   916.69,
   917.43,
   918.16,
   918.9,
   919.63,
   920.37,
   921.1,
   921.84,
   922.57,
   923.31,
   924.04,
   924.78,
   925.51,
   926.25,
   926.98,
   927.72,
   928.45,
   929.18,
   929.92,
   930.65,
   931.39,
   932.12,
   932.85,
   933.59,
   934.32,
   935.05,
   935.79,
   936.52,
   937.26,
   937.99,
   938.72,
   939.45,
   940.19,
   940.92,
   941.65,
   942.39,
   943.12,
   943.85,
   944.58,
   945.32,
   946.05,
   946.78,
   947.51,
   948.25,
   948.98,
   949.71,
   950.44,
   951.17,
   951.91,
   952.64,
   953.37,
   954.1,
   954.83,
   955.56,
   956.29,
   957.02,
   957.76,
   958.49,
   959.22,
   959.95,
   960.68,
   961.41,
   962.14,
   962.87,
   963.6,
   964.33,
   965.06,
   965.79,
   966.52,
   967.25,
   967.98,
   968.71,
   969.44,
   970.17,
   970.9,
   971.63,
   972.36,
   973.09,
   973.82,
   974.55,
   975.28,
   976.01,
   976.74,
   977.46,
   978.19,
   978.92,
   979.65,
   980.38,
   981.11,
   981.84,
   982.57,
   983.29,
   984.02,
   984.75,
   985.48,
   986.21,
   986.93};
   Double_t Graph2_fy1002[1044] = {
   0.4166667,
   -0.4861111,
   -0.2777778,
   -0.4861111,
   0.4166667,
   -0.06944444,
   0.8333333,
   0.06944444,
   0.4166667,
   -0.5555556,
   -0.2777778,
   0,
   0.6944444,
   0.5555556,
   0.9722222,
   0.5555556,
   0.7638889,
   -0.5555556,
   -0.1388889,
   -0.2777778,
   0.2777778,
   0.06944444,
   0.3472222,
   1.180556,
   -0.1388889,
   0.1388889,
   0.5555556,
   0.6944444,
   0,
   0.9722222,
   0.3472222,
   0.625,
   -0.5555556,
   0.1388889,
   0.1388889,
   -0.2777778,
   0.1388889,
   0.5555556,
   1.111111,
   0.9027778,
   0.9722222,
   1.041667,
   1.875,
   0.7638889,
   0.4166667,
   0.3472222,
   -0.4861111,
   -0.5555556,
   -0.2083333,
   -0.4166667,
   1.25,
   -0.06944444,
   0.1388889,
   1.180556,
   0.9027778,
   1.458333,
   1.041667,
   1.041667,
   1.805556,
   -0.1388889,
   0.625,
   0.2083333,
   0.1388889,
   -0.625,
   -0.06944444,
   0.6944444,
   0.3472222,
   0.625,
   0.7638889,
   1.111111,
   0.2083333,
   -0.4166667,
   0.4166667,
   0.625,
   0.5555556,
   0.7638889,
   0.5555556,
   0.4861111,
   0.5555556,
   0.3472222,
   0.4166667,
   0.4861111,
   0.1388889,
   -0.2777778,
   0.9722222,
   -0.2777778,
   -0.7638889,
   0.3472222,
   0.6944444,
   0.6944444,
   0.9027778,
   0.3472222,
   0.5555556,
   1.111111,
   0.6944444,
   0.3472222,
   0.4861111,
   0.06944444,
   0.2777778,
   -0.2083333,
   0.3472222,
   0.2777778,
   0.8333333,
   0.9722222,
   0.2083333,
   0.2777778,
   0.2777778,
   -0.9027778,
   0.06944444,
   0.7638889,
   0.4166667,
   1.111111,
   0.06944444,
   0.625,
   0.4166667,
   1.736111,
   -0.5555556,
   1.111111,
   -0.06944444,
   0.9027778,
   -0.06944444,
   0.4166667,
   0.1388889,
   0.4861111,
   0.1388889,
   0.4166667,
   1.25,
   0.06944444,
   0.2083333,
   2.013889,
   0.2777778,
   0.2777778,
   -0.3472222,
   1.041667,
   -0.2083333,
   0.5555556,
   0.4166667,
   0.06944444,
   -1.25,
   0.2083333,
   0.9027778,
   1.388889,
   0.1388889,
   0.4861111,
   0.9027778,
   0.4166667,
   0.06944444,
   0.9027778,
   -0.06944444,
   0,
   -0.1388889,
   -0.2777778,
   0.5555556,
   0.4166667,
   1.319444,
   0.8333333,
   1.597222,
   1.25,
   1.388889,
   0.5555556,
   -0.06944444,
   1.041667,
   0.2083333,
   0.7638889,
   0.3472222,
   0.6944444,
   1.25,
   0.2083333,
   0.2777778,
   -0.7638889,
   -0.3472222,
   0.4861111,
   0.1388889,
   -0.4166667,
   -0.1388889,
   -0.1388889,
   0.6944444,
   1.319444,
   1.527778,
   0.8333333,
   0.3472222,
   1.041667,
   0.4861111,
   0.9722222,
   1.041667,
   -0.06944444,
   0.2777778,
   -0.1388889,
   0,
   -0.4861111,
   0.06944444,
   0.4861111,
   -0.2083333,
   0.1388889,
   0.5555556,
   -0.3472222,
   -0.06944444,
   -0.06944444,
   1.041667,
   0.7638889,
   0.3472222,
   0.5555556,
   0.4166667,
   1.111111,
   0.1388889,
   0.2083333,
   0.2083333,
   0.9027778,
   0.4166667,
   0.9027778,
   0.1388889,
   0.2777778,
   0.625,
   0.6944444,
   0.9027778,
   0.9722222,
   0.7638889,
   0.9027778,
   0,
   0.4861111,
   0.06944444,
   -0.2777778,
   -0.2083333,
   1.736111,
   0.6944444,
   1.458333,
   0.5555556,
   0.3472222,
   0.3472222,
   0.5555556,
   0.2777778,
   -0.2083333,
   0.6944444,
   0,
   0.9722222,
   0.1388889,
   0.9027778,
   -0.2083333,
   0.7638889,
   1.111111,
   1.041667,
   0.5555556,
   0,
   -0.2083333,
   -0.1388889,
   0.3472222,
   0.06944444,
   -0.4166667,
   -0.1388889,
   0.1388889,
   -0.2083333,
   1.180556,
   0.4861111,
   0.7638889,
   0.6944444,
   1.041667,
   0.4861111,
   0.4166667,
   0.625,
   -0.4861111,
   -0.2777778,
   0.4861111,
   0.7638889,
   -0.1388889,
   0.7638889,
   0.6944444,
   1.388889,
   1.111111,
   0.6944444,
   1.597222,
   1.319444,
   0.6944444,
   0.7638889,
   0.1388889,
   1.041667,
   0,
   -0.06944444,
   0.06944444,
   -1.041667,
   0.06944444,
   -0.4166667,
   0.2777778,
   0.3472222,
   0.2083333,
   0.2777778,
   0.4861111,
   0.9722222,
   1.458333,
   0.06944444,
   0.9027778,
   0.4166667,
   0.4166667,
   0.4861111,
   0.2777778,
   -0.2777778,
   0.625,
   0.8333333,
   0.4861111,
   0.4166667,
   0.3472222,
   0.2777778,
   -0.4861111,
   2.638889,
   0.06944444,
   -0.4166667,
   0.4861111,
   -0.1388889,
   -0.2777778,
   0.4166667,
   0.2777778,
   1.041667,
   0.3472222,
   0.5555556,
   0.8333333,
   1.458333,
   0.9722222,
   1.736111,
   0.1388889,
   -0.1388889,
   0.2083333,
   0,
   0.3472222,
   -0.7638889,
   0.2083333,
   -0.3472222,
   -0.3472222,
   0,
   1.319444,
   0.8333333,
   0.3472222,
   0.9722222,
   0.5555556,
   0.1388889,
   0.06944444,
   1.736111,
   0.2083333,
   1.25,
   0.2083333,
   0.2777778,
   0.5555556,
   0.2777778,
   0.2777778,
   0.06944444,
   0.4166667,
   0.3472222,
   -0.4166667,
   -0.7638889,
   0.06944444,
   0.06944444,
   0.06944444,
   0.1388889,
   -0.06944444,
   0.3472222,
   0.1388889,
   0.8333333,
   1.041667,
   0.9027778,
   1.319444,
   1.180556,
   0.7638889,
   0.3472222,
   0.4166667,
   0,
   -0.2777778,
   0,
   0.4166667,
   0.1388889,
   0.9722222,
   0.5555556,
   -0.06944444,
   0.4861111,
   0.6944444,
   -0.2083333,
   -0.06944444,
   0.625,
   0.7638889,
   0.5555556,
   0.9027778,
   0.2083333,
   0.7638889,
   0.06944444,
   0.625,
   1.597222,
   1.319444,
   1.111111,
   0.3472222,
   1.111111,
   0.4861111,
   -0.2083333,
   -0.2777778,
   0.5555556,
   -0.1388889,
   -0.4166667,
   -0.4861111,
   -0.2083333,
   0.4861111,
   0.4166667,
   0.6944444,
   0.7638889,
   0.2777778,
   0.2777778,
   -0.06944444,
   0.4166667,
   0.4861111,
   0.5555556,
   0.3472222,
   1.041667,
   2.152778,
   -0.5555556,
   -1.111111,
   -0.2083333,
   -0.9027778,
   -0.4861111,
   -0.06944444,
   0.625,
   0.4861111,
   0.4861111,
   1.111111,
   0.9027778,
   1.597222,
   0.06944444,
   1.111111,
   0.4166667,
   -0.5555556,
   -0.6944444,
   0.8333333,
   0,
   -0.5555556,
   -0.625,
   -0.3472222,
   -0.9722222,
   -0.7638889,
   -1.25,
   0,
   0.625,
   0.9722222,
   1.041667,
   1.527778,
   1.25,
   0.9722222,
   1.25,
   0.6944444,
   0.625,
   0.6944444,
   -0.2777778,
   1.111111,
   -0.2083333,
   0.4861111,
   -0.6944444,
   -0.2777778,
   -0.5555556,
   -0.2777778,
   -0.625,
   1.319444,
   0,
   0.2083333,
   1.319444,
   0.2777778,
   -0.3472222,
   0.06944444,
   0,
   0.6944444,
   -0.6944444,
   -0.1388889,
   0.5555556,
   0.6944444,
   1.388889,
   0.4166667,
   0.8333333,
   0.6944444,
   0.8333333,
   0.6944444,
   0.4861111,
   0.5555556,
   -0.5555556,
   -0.625,
   -0.1388889,
   -0.6944444,
   -0.625,
   0.2083333,
   0.625,
   0,
   0.2777778,
   1.041667,
   2.569444,
   0.1388889,
   0.8333333,
   0.4166667,
   -0.625,
   0.06944444,
   -0.1388889,
   -0.625,
   0.3472222,
   0.2777778,
   0.5555556,
   0.2777778,
   0.6944444,
   1.25,
   1.319444,
   0.9027778,
   0.625,
   -0.06944444,
   -0.7638889,
   0.2083333,
   -0.4166667,
   -0.4166667,
   -0.5555556,
   0.3472222,
   -0.06944444,
   0.4861111,
   0.4861111,
   0.6944444,
   0.4861111,
   0.7638889,
   0.6944444,
   0.4166667,
   0.2777778,
   0.5555556,
   -0.625,
   0.8333333,
   0.625,
   1.041667,
   0.2083333,
   0.9027778,
   0.625,
   1.041667,
   0.5555556,
   0.2083333,
   -1.111111,
   -0.2083333,
   -0.9027778,
   -0.1388889,
   -0.2083333,
   -0.3472222,
   -0.3472222,
   0.1388889,
   1.041667,
   -0.1388889,
   0.2777778,
   0.9027778,
   0.8333333,
   1.25,
   0.4166667,
   0.2083333,
   -0.2777778,
   -0.3472222,
   0,
   -0.2083333,
   0.7638889,
   0.4166667,
   0.3472222,
   1.111111,
   0.2777778,
   0.9027778,
   1.875,
   1.180556,
   0.6944444,
   0.6944444,
   0.5555556,
   -0.9722222,
   0,
   0.06944444,
   0,
   -0.3472222,
   -0.625,
   1.111111,
   0.7638889,
   0.4861111,
   0.625,
   0.06944444,
   -0.4861111,
   -0.1388889,
   0.8333333,
   0.1388889,
   0.1388889,
   0.6944444,
   -0.1388889,
   0.7638889,
   0.4861111,
   0,
   -0.2083333,
   0.8333333,
   0.2083333,
   -0.4861111,
   -0.9027778,
   0.6944444,
   -0.625,
   0.4861111,
   0.06944444,
   -0.06944444,
   0.8333333,
   0.2777778,
   0.3472222,
   0,
   0.5555556,
   -0.3472222,
   0.2083333,
   -0.2777778,
   0.2083333,
   0.3472222,
   0.5555556,
   0.6944444,
   -0.1388889,
   1.319444,
   0.7638889,
   1.180556,
   0.625,
   0.4861111,
   0.8333333,
   0.06944444,
   0,
   -0.4861111,
   0,
   -0.1388889,
   0.06944444,
   -0.1388889,
   0.6944444,
   0.06944444,
   0.3472222,
   0.625,
   0.8333333,
   0.6944444,
   -0.2083333,
   0.5555556,
   0.4166667,
   0.2083333,
   -0.2083333,
   0.2777778,
   0.2083333,
   -0.4861111,
   0.06944444,
   -0.4166667,
   0.4861111,
   0.6944444,
   -0.2083333,
   0,
   -0.9027778,
   0.3472222,
   0.625,
   0.6944444,
   0.9722222,
   0.4166667,
   -0.2083333,
   -0.06944444,
   0.4166667,
   -0.5555556,
   -0.9722222,
   -0.2083333,
   -0.9027778,
   -0.625,
   0.5555556,
   0.9027778,
   1.041667,
   1.041667,
   1.25,
   0.2083333,
   0.625,
   0.06944444,
   -0.7638889,
   -0.625,
   -0.4166667,
   -0.1388889,
   0.1388889,
   -0.2083333,
   0.2083333,
   0.7638889,
   0.6944444,
   0.9722222,
   0.9027778,
   0.2777778,
   0.2777778,
   -0.3472222,
   0,
   -0.2083333,
   -0.6944444,
   -0.5555556,
   0.06944444,
   -0.1388889,
   0.3472222,
   -0.06944444,
   0.9027778,
   -0.5555556,
   0.6944444,
   0,
   0.3472222,
   -0.1388889,
   -0.1388889,
   0.4166667,
   -0.3472222,
   -0.2777778,
   0.5555556,
   0.2083333,
   -0.06944444,
   0.1388889,
   0.8333333,
   0.4166667,
   0.2083333,
   -0.06944444,
   0,
   0.4166667,
   0.06944444,
   0.06944444,
   0.4166667,
   0.4166667,
   0.4166667,
   0,
   1.458333,
   1.319444,
   0.3472222,
   0.2777778,
   0.1388889,
   -0.06944444,
   -0.2777778,
   -0.625,
   -0.2083333,
   0.2083333,
   0,
   0.2083333,
   0.5555556,
   0.8333333,
   0.9027778,
   0.5555556,
   0.4861111,
   1.319444,
   -0.4166667,
   -0.1388889,
   0.06944444,
   -0.2083333,
   -0.2083333,
   -0.6944444,
   -1.458333,
   0.3472222,
   0.6944444,
   0.2083333,
   1.180556,
   0.3472222,
   0.5555556,
   0.5555556,
   0,
   0.1388889,
   -1.041667,
   0,
   0.06944444,
   0.06944444,
   0.4166667,
   0.4166667,
   1.111111,
   1.25,
   0.3472222,
   0.625,
   0.6944444,
   0.2083333,
   -1.041667,
   -0.4166667,
   -0.3472222,
   0,
   0.7638889,
   0.7638889,
   0.7638889,
   1.041667,
   0.3472222,
   1.805556,
   -0.4861111,
   0.2777778,
   -0.2777778,
   -0.1388889,
   -0.06944444,
   0.4166667,
   0.4166667,
   -0.625,
   0,
   -0.06944444,
   0.9722222,
   0.2777778,
   0.625,
   -0.3472222,
   1.111111,
   -0.2083333,
   0,
   1.111111,
   0.4166667,
   0.2083333,
   0.1388889,
   0.2777778,
   0.625,
   0.2777778,
   0.1388889,
   0.4166667,
   0.4861111,
   0.2777778,
   0.625,
   0,
   -0.4861111,
   0.4166667,
   0.5555556,
   0.4861111,
   0.3472222,
   0.3472222,
   0.4166667,
   0.4861111,
   0.3472222,
   0.1388889,
   -0.06944444,
   1.111111,
   0.5555556,
   0.1388889,
   -0.5555556,
   -1.041667,
   -0.3472222,
   0.1388889,
   -0.3472222,
   0,
   0.4861111,
   0.7638889,
   0.625,
   0.625,
   0.6944444,
   1.041667,
   1.25,
   -0.3472222,
   1.041667,
   0.2777778,
   0.4166667,
   0.8333333,
   0.5555556,
   -0.1388889,
   -0.1388889,
   0.5555556,
   1.111111,
   0.5555556,
   0.3472222,
   0,
   0,
   0.6944444,
   0.4166667,
   -0.2083333,
   -0.06944444,
   0,
   -0.1388889,
   -0.4861111,
   -0.4166667,
   -0.06944444,
   0.06944444,
   0.2083333,
   0.06944444,
   0.4861111,
   0.2083333,
   0.4166667,
   0.06944444,
   0.6944444,
   -0.06944444,
   0,
   -0.2777778,
   -0.2083333,
   4.444444,
   -0.3472222,
   -0.7638889,
   -0.6944444,
   -0.2777778,
   -0.3472222,
   0.4861111,
   -0.06944444,
   0.2083333,
   1.388889,
   0.2083333,
   1.319444,
   0.6944444,
   0.06944444,
   0.8333333,
   0,
   0.2083333,
   0.6944444,
   2.152778,
   0.9027778,
   0.5555556,
   0.3472222,
   0.6944444,
   0.4166667,
   1.666667,
   0.5555556,
   0.4861111,
   -0.3472222,
   -0.1388889,
   -0.3472222,
   -0.06944444,
   -0.3472222,
   0.4166667,
   -0.3472222,
   0.5555556,
   1.319444,
   0.9027778,
   -0.2777778,
   0,
   0.1388889,
   -0.06944444,
   0.4861111,
   0.9722222,
   0.1388889,
   0.5555556,
   -0.2083333,
   0.4166667,
   -0.5555556,
   -0.4166667,
   -0.3472222,
   -0.625,
   -0.2777778,
   0,
   -0.4166667,
   0.625,
   0.1388889,
   0.7638889,
   0.6944444,
   0.625,
   1.875,
   0.2777778,
   -0.1388889,
   0.9027778,
   0.2083333,
   -0.2777778,
   0.2777778,
   -0.3472222,
   0.4166667,
   0.6944444,
   0.2083333,
   0.4861111,
   0.4166667,
   1.041667,
   1.041667,
   0.3472222,
   1.597222,
   0.8333333,
   0,
   -0.6944444,
   0.2777778,
   -0.625,
   -0.625,
   -0.2083333,
   0,
   -0.3472222,
   -1.111111,
   0.2777778,
   1.388889,
   0.6944444,
   1.458333,
   0.8333333,
   0.5555556,
   0.4166667,
   0.9027778,
   -0.3472222,
   0.9027778,
   0,
   0.6944444,
   0.625,
   0.1388889,
   0.4166667,
   1.041667,
   1.111111,
   0.4166667,
   0.625,
   0.4166667,
   0,
   0.2083333,
   0.1388889,
   0.2777778,
   0.2777778,
   -0.06944444,
   0.2083333,
   0.7638889,
   0.2777778,
   0.2777778,
   -0.4166667,
   0.2777778,
   0,
   0.06944444,
   0.1388889,
   0.6944444,
   0.3472222,
   2.361111,
   0.3472222,
   -0.1388889,
   0,
   0.9027778,
   0.8333333,
   1.041667,
   0.1388889,
   1.111111,
   -0.1388889,
   -0.2083333,
   0.2777778,
   0.9722222,
   0.8333333,
   0.7638889,
   1.111111,
   0.2777778,
   0.2777778,
   0.625,
   -0.9027778,
   0.06944444,
   0.625,
   -0.5555556,
   0,
   0.8333333,
   0.5555556,
   0.1388889,
   1.041667,
   1.388889,
   1.875,
   0.9722222,
   0.3472222,
   0.3472222,
   0.2083333,
   -0.5555556,
   -1.180556,
   0.2083333,
   -0.3472222,
   -0.06944444,
   0.2777778,
   0.9722222,
   0.8333333,
   0.9722222,
   1.458333,
   0.625,
   0.4861111,
   -0.1388889,
   -2.152778,
   -1.597222,
   -1.319444,
   -2.013889,
   -0.625,
   -0.625,
   -0.3472222,
   -0.5555556,
   0.1388889,
   -1.111111,
   -0.06944444,
   0.2083333,
   -0.625,
   -0.4861111,
   -0.9722222,
   -1.111111,
   -2.777778,
   -1.875,
   -1.875,
   -1.875};
   Double_t Graph2_fex1002[1044] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph2_fey1002[1044] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(1044,Graph2_fx1002,Graph2_fy1002,Graph2_fex1002,Graph2_fey1002);
   gre->SetName("Graph2");
   gre->SetTitle(" ");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#33cc00");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002"," ",1044,190,900);
   Graph_Graph1002->SetMinimum(-3);
   Graph_Graph1002->SetMaximum(100);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1002->SetLineColor(ci);
   Graph_Graph1002->GetXaxis()->SetTitle("Emission wavelength [nm]");
   Graph_Graph1002->GetXaxis()->SetLabelFont(42);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetXaxis()->SetTitleFont(42);
   Graph_Graph1002->GetYaxis()->SetTitle("Intensity [AU]");
   Graph_Graph1002->GetYaxis()->SetLabelFont(42);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1002->GetYaxis()->SetTitleOffset(1.3);
   Graph_Graph1002->GetYaxis()->SetTitleFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelFont(42);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("pl");
   
   leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph1","TPB","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph2","PTFE","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph","RPT acrylic","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   
   Double_t Graph3_fx1003[1044] = {
   184.16,
   184.97,
   185.78,
   186.59,
   187.41,
   188.22,
   189.03,
   189.84,
   190.65,
   191.46,
   192.27,
   193.08,
   193.89,
   194.7,
   195.51,
   196.32,
   197.13,
   197.94,
   198.75,
   199.56,
   200.37,
   201.18,
   201.99,
   202.8,
   203.61,
   204.42,
   205.23,
   206.04,
   206.85,
   207.66,
   208.47,
   209.28,
   210.09,
   210.89,
   211.7,
   212.51,
   213.32,
   214.13,
   214.94,
   215.75,
   216.55,
   217.36,
   218.17,
   218.98,
   219.79,
   220.59,
   221.4,
   222.21,
   223.02,
   223.82,
   224.63,
   225.44,
   226.25,
   227.05,
   227.86,
   228.67,
   229.48,
   230.28,
   231.09,
   231.9,
   232.7,
   233.51,
   234.32,
   235.12,
   235.93,
   236.73,
   237.54,
   238.35,
   239.15,
   239.96,
   240.76,
   241.57,
   242.38,
   243.18,
   243.99,
   244.79,
   245.6,
   246.4,
   247.21,
   248.01,
   248.82,
   249.62,
   250.43,
   251.23,
   252.04,
   252.84,
   253.65,
   254.45,
   255.26,
   256.06,
   256.86,
   257.67,
   258.47,
   259.28,
   260.08,
   260.89,
   261.69,
   262.49,
   263.3,
   264.1,
   264.9,
   265.71,
   266.51,
   267.31,
   268.12,
   268.92,
   269.72,
   270.53,
   271.33,
   272.13,
   272.93,
   273.74,
   274.54,
   275.34,
   276.14,
   276.95,
   277.75,
   278.55,
   279.35,
   280.15,
   280.96,
   281.76,
   282.56,
   283.36,
   284.16,
   284.96,
   285.77,
   286.57,
   287.37,
   288.17,
   288.97,
   289.77,
   290.57,
   291.37,
   292.17,
   292.97,
   293.77,
   294.58,
   295.38,
   296.18,
   296.98,
   297.78,
   298.58,
   299.38,
   300.18,
   300.98,
   301.78,
   302.58,
   303.38,
   304.18,
   304.97,
   305.77,
   306.57,
   307.37,
   308.17,
   308.97,
   309.77,
   310.57,
   311.37,
   312.17,
   312.97,
   313.76,
   314.56,
   315.36,
   316.16,
   316.96,
   317.76,
   318.55,
   319.35,
   320.15,
   320.95,
   321.75,
   322.54,
   323.34,
   324.14,
   324.94,
   325.73,
   326.53,
   327.33,
   328.12,
   328.92,
   329.72,
   330.52,
   331.31,
   332.11,
   332.91,
   333.7,
   334.5,
   335.3,
   336.09,
   336.89,
   337.68,
   338.48,
   339.28,
   340.07,
   340.87,
   341.66,
   342.46,
   343.26,
   344.05,
   344.85,
   345.64,
   346.44,
   347.23,
   348.03,
   348.82,
   349.62,
   350.41,
   351.21,
   352,
   352.8,
   353.59,
   354.39,
   355.18,
   355.97,
   356.77,
   357.56,
   358.36,
   359.15,
   359.95,
   360.74,
   361.53,
   362.33,
   363.12,
   363.91,
   364.71,
   365.5,
   366.29,
   367.09,
   367.88,
   368.67,
   369.47,
   370.26,
   371.05,
   371.85,
   372.64,
   373.43,
   374.22,
   375.02,
   375.81,
   376.6,
   377.39,
   378.18,
   378.98,
   379.77,
   380.56,
   381.35,
   382.14,
   382.94,
   383.73,
   384.52,
   385.31,
   386.1,
   386.89,
   387.68,
   388.47,
   389.27,
   390.06,
   390.85,
   391.64,
   392.43,
   393.22,
   394.01,
   394.8,
   395.59,
   396.38,
   397.17,
   397.96,
   398.75,
   399.54,
   400.33,
   401.12,
   401.91,
   402.7,
   403.49,
   404.28,
   405.07,
   405.86,
   406.65,
   407.44,
   408.23,
   409.01,
   409.8,
   410.59,
   411.38,
   412.17,
   412.96,
   413.75,
   414.54,
   415.32,
   416.11,
   416.9,
   417.69,
   418.48,
   419.26,
   420.05,
   420.84,
   421.63,
   422.42,
   423.2,
   423.99,
   424.78,
   425.57,
   426.35,
   427.14,
   427.93,
   428.71,
   429.5,
   430.29,
   431.07,
   431.86,
   432.65,
   433.43,
   434.22,
   435.01,
   435.79,
   436.58,
   437.37,
   438.15,
   438.94,
   439.72,
   440.51,
   441.29,
   442.08,
   442.87,
   443.65,
   444.44,
   445.22,
   446.01,
   446.79,
   447.58,
   448.36,
   449.15,
   449.93,
   450.72,
   451.5,
   452.29,
   453.07,
   453.86,
   454.64,
   455.42,
   456.21,
   456.99,
   457.78,
   458.56,
   459.34,
   460.13,
   460.91,
   461.7,
   462.48,
   463.26,
   464.05,
   464.83,
   465.61,
   466.4,
   467.18,
   467.96,
   468.74,
   469.53,
   470.31,
   471.09,
   471.88,
   472.66,
   473.44,
   474.22,
   475.01,
   475.79,
   476.57,
   477.35,
   478.13,
   478.92,
   479.7,
   480.48,
   481.26,
   482.04,
   482.82,
   483.6,
   484.39,
   485.17,
   485.95,
   486.73,
   487.51,
   488.29,
   489.07,
   489.85,
   490.63,
   491.41,
   492.19,
   492.98,
   493.76,
   494.54,
   495.32,
   496.1,
   496.88,
   497.66,
   498.44,
   499.22,
   500,
   500.78,
   501.55,
   502.33,
   503.11,
   503.89,
   504.67,
   505.45,
   506.23,
   507.01,
   507.79,
   508.57,
   509.35,
   510.12,
   510.9,
   511.68,
   512.46,
   513.24,
   514.02,
   514.8,
   515.57,
   516.35,
   517.13,
   517.91,
   518.68,
   519.46,
   520.24,
   521.02,
   521.8,
   522.57,
   523.35,
   524.13,
   524.9,
   525.68,
   526.46,
   527.24,
   528.01,
   528.79,
   529.57,
   530.34,
   531.12,
   531.9,
   532.67,
   533.45,
   534.22,
   535,
   535.78,
   536.55,
   537.33,
   538.1,
   538.88,
   539.65,
   540.43,
   541.21,
   541.98,
   542.76,
   543.53,
   544.31,
   545.08,
   545.86,
   546.63,
   547.41,
   548.18,
   548.96,
   549.73,
   550.51,
   551.28,
   552.05,
   552.83,
   553.6,
   554.38,
   555.15,
   555.92,
   556.7,
   557.47,
   558.25,
   559.02,
   559.79,
   560.57,
   561.34,
   562.11,
   562.89,
   563.66,
   564.43,
   565.21,
   565.98,
   566.75,
   567.52,
   568.3,
   569.07,
   569.84,
   570.61,
   571.39,
   572.16,
   572.93,
   573.7,
   574.48,
   575.25,
   576.02,
   576.79,
   577.56,
   578.33,
   579.11,
   579.88,
   580.65,
   581.42,
   582.19,
   582.96,
   583.73,
   584.5,
   585.28,
   586.05,
   586.82,
   587.59,
   588.36,
   589.13,
   589.9,
   590.67,
   591.44,
   592.21,
   592.98,
   593.75,
   594.52,
   595.29,
   596.06,
   596.83,
   597.6,
   598.37,
   599.14,
   599.91,
   600.68,
   601.45,
   602.22,
   602.98,
   603.75,
   604.52,
   605.29,
   606.06,
   606.83,
   607.6,
   608.37,
   609.13,
   609.9,
   610.67,
   611.44,
   612.21,
   612.97,
   613.74,
   614.51,
   615.28,
   616.05,
   616.81,
   617.58,
   618.35,
   619.12,
   619.88,
   620.65,
   621.42,
   622.18,
   622.95,
   623.72,
   624.49,
   625.25,
   626.02,
   626.79,
   627.55,
   628.32,
   629.08,
   629.85,
   630.62,
   631.38,
   632.15,
   632.92,
   633.68,
   634.45,
   635.21,
   635.98,
   636.74,
   637.51,
   638.27,
   639.04,
   639.8,
   640.57,
   641.34,
   642.1,
   642.86,
   643.63,
   644.39,
   645.16,
   645.92,
   646.69,
   647.45,
   648.22,
   648.98,
   649.75,
   650.51,
   651.27,
   652.04,
   652.8,
   653.57,
   654.33,
   655.09,
   655.86,
   656.62,
   657.38,
   658.15,
   658.91,
   659.67,
   660.44,
   661.2,
   661.96,
   662.72,
   663.49,
   664.25,
   665.01,
   665.77,
   666.54,
   667.3,
   668.06,
   668.82,
   669.59,
   670.35,
   671.11,
   671.87,
   672.63,
   673.39,
   674.16,
   674.92,
   675.68,
   676.44,
   677.2,
   677.96,
   678.72,
   679.49,
   680.25,
   681.01,
   681.77,
   682.53,
   683.29,
   684.05,
   684.81,
   685.57,
   686.33,
   687.09,
   687.85,
   688.61,
   689.37,
   690.13,
   690.89,
   691.65,
   692.41,
   693.17,
   693.93,
   694.69,
   695.45,
   696.21,
   696.97,
   697.73,
   698.49,
   699.24,
   700,
   700.76,
   701.52,
   702.28,
   703.04,
   703.8,
   704.56,
   705.31,
   706.07,
   706.83,
   707.59,
   708.35,
   709.1,
   709.86,
   710.62,
   711.38,
   712.13,
   712.89,
   713.65,
   714.41,
   715.16,
   715.92,
   716.68,
   717.44,
   718.19,
   718.95,
   719.71,
   720.46,
   721.22,
   721.98,
   722.73,
   723.49,
   724.25,
   725,
   725.76,
   726.51,
   727.27,
   728.03,
   728.78,
   729.54,
   730.29,
   731.05,
   731.8,
   732.56,
   733.31,
   734.07,
   734.83,
   735.58,
   736.34,
   737.09,
   737.85,
   738.6,
   739.35,
   740.11,
   740.86,
   741.62,
   742.37,
   743.13,
   743.88,
   744.64,
   745.39,
   746.14,
   746.9,
   747.65,
   748.4,
   749.16,
   749.91,
   750.67,
   751.42,
   752.17,
   752.93,
   753.68,
   754.43,
   755.18,
   755.94,
   756.69,
   757.44,
   758.2,
   758.95,
   759.7,
   760.45,
   761.21,
   761.96,
   762.71,
   763.46,
   764.21,
   764.97,
   765.72,
   766.47,
   767.22,
   767.97,
   768.73,
   769.48,
   770.23,
   770.98,
   771.73,
   772.48,
   773.23,
   773.98,
   774.74,
   775.49,
   776.24,
   776.99,
   777.74,
   778.49,
   779.24,
   779.99,
   780.74,
   781.49,
   782.24,
   782.99,
   783.74,
   784.49,
   785.24,
   785.99,
   786.74,
   787.49,
   788.24,
   788.99,
   789.74,
   790.49,
   791.24,
   791.98,
   792.73,
   793.48,
   794.23,
   794.98,
   795.73,
   796.48,
   797.23,
   797.97,
   798.72,
   799.47,
   800.22,
   800.97,
   801.72,
   802.46,
   803.21,
   803.96,
   804.71,
   805.45,
   806.2,
   806.95,
   807.7,
   808.44,
   809.19,
   809.94,
   810.69,
   811.43,
   812.18,
   812.93,
   813.67,
   814.42,
   815.17,
   815.91,
   816.66,
   817.41,
   818.15,
   818.9,
   819.64,
   820.39,
   821.14,
   821.88,
   822.63,
   823.37,
   824.12,
   824.87,
   825.61,
   826.36,
   827.1,
   827.85,
   828.59,
   829.34,
   830.08,
   830.83,
   831.57,
   832.32,
   833.06,
   833.81,
   834.55,
   835.29,
   836.04,
   836.78,
   837.53,
   838.27,
   839.02,
   839.76,
   840.5,
   841.25,
   841.99,
   842.73,
   843.48,
   844.22,
   844.96,
   845.71,
   846.45,
   847.19,
   847.94,
   848.68,
   849.42,
   850.17,
   850.91,
   851.65,
   852.39,
   853.14,
   853.88,
   854.62,
   855.36,
   856.11,
   856.85,
   857.59,
   858.33,
   859.07,
   859.82,
   860.56,
   861.3,
   862.04,
   862.78,
   863.52,
   864.26,
   865.01,
   865.75,
   866.49,
   867.23,
   867.97,
   868.71,
   869.45,
   870.19,
   870.93,
   871.67,
   872.41,
   873.15,
   873.89,
   874.63,
   875.37,
   876.11,
   876.85,
   877.59,
   878.33,
   879.07,
   879.81,
   880.55,
   881.29,
   882.03,
   882.77,
   883.51,
   884.25,
   884.99,
   885.73,
   886.47,
   887.2,
   887.94,
   888.68,
   889.42,
   890.16,
   890.9,
   891.64,
   892.37,
   893.11,
   893.85,
   894.59,
   895.33,
   896.06,
   896.8,
   897.54,
   898.28,
   899.01,
   899.75,
   900.49,
   901.23,
   901.96,
   902.7,
   903.44,
   904.18,
   904.91,
   905.65,
   906.39,
   907.12,
   907.86,
   908.6,
   909.33,
   910.07,
   910.8,
   911.54,
   912.28,
   913.01,
   913.75,
   914.48,
   915.22,
   915.96,
   916.69,
   917.43,
   918.16,
   918.9,
   919.63,
   920.37,
   921.1,
   921.84,
   922.57,
   923.31,
   924.04,
   924.78,
   925.51,
   926.25,
   926.98,
   927.72,
   928.45,
   929.18,
   929.92,
   930.65,
   931.39,
   932.12,
   932.85,
   933.59,
   934.32,
   935.05,
   935.79,
   936.52,
   937.26,
   937.99,
   938.72,
   939.45,
   940.19,
   940.92,
   941.65,
   942.39,
   943.12,
   943.85,
   944.58,
   945.32,
   946.05,
   946.78,
   947.51,
   948.25,
   948.98,
   949.71,
   950.44,
   951.17,
   951.91,
   952.64,
   953.37,
   954.1,
   954.83,
   955.56,
   956.29,
   957.02,
   957.76,
   958.49,
   959.22,
   959.95,
   960.68,
   961.41,
   962.14,
   962.87,
   963.6,
   964.33,
   965.06,
   965.79,
   966.52,
   967.25,
   967.98,
   968.71,
   969.44,
   970.17,
   970.9,
   971.63,
   972.36,
   973.09,
   973.82,
   974.55,
   975.28,
   976.01,
   976.74,
   977.46,
   978.19,
   978.92,
   979.65,
   980.38,
   981.11,
   981.84,
   982.57,
   983.29,
   984.02,
   984.75,
   985.48,
   986.21,
   986.93};
   Double_t Graph3_fy1003[1044] = {
   0.7291667,
   0.9513889,
   0.3125,
   -0.2777778,
   -0.2083333,
   -0.05555556,
   -0.5416667,
   0.1041667,
   0.4027778,
   0.4027778,
   1.236111,
   1.263889,
   0.3611111,
   0.3958333,
   -0.9722222,
   -0.5763889,
   -0.3611111,
   -0.03472222,
   -0.4722222,
   0.1736111,
   0.6388889,
   0.4722222,
   -1.055556,
   -0.4375,
   -0.1944444,
   -0.5694444,
   -0.3263889,
   0.4722222,
   0.3263889,
   -0.6458333,
   0.1527778,
   0.4166667,
   -0.7986111,
   -0.4861111,
   -0.8819444,
   -0.02083333,
   0.4027778,
   0.4166667,
   0.9861111,
   -0.1388889,
   0,
   -0.2638889,
   -0.7152778,
   -0.05555556,
   -0.5347222,
   0.3819444,
   0.4722222,
   -0.1875,
   -0.6944444,
   -0.2291667,
   0.03472222,
   -0.4305556,
   -0.02083333,
   -0.2291667,
   0.4861111,
   -0.4513889,
   -0.3680556,
   0.3263889,
   -0.8888889,
   -0.01388889,
   -0.4027778,
   0.1736111,
   0.6041667,
   -0.2291667,
   -0.2569444,
   -0.625,
   -0.4375,
   -0.7986111,
   0.2222222,
   -0.3611111,
   1.111111,
   0.4652778,
   0.1736111,
   0.1527778,
   -0.1597222,
   -0.4861111,
   0.5,
   0.8472222,
   0.01388889,
   0.5902778,
   0.2986111,
   -0.6805556,
   -0.3819444,
   -0.6944444,
   -0.7152778,
   0.08333333,
   1.194444,
   0.2083333,
   -0.4722222,
   0.3125,
   -0.4166667,
   -0.8194444,
   -0.2222222,
   0.125,
   0.7986111,
   0.1944444,
   -0.8472222,
   -0.7291667,
   -0.3958333,
   -0.7847222,
   0.7986111,
   0.7638889,
   1.006944,
   0.3125,
   0.7777778,
   0.01388889,
   -0.2291667,
   -0.4375,
   -0.3680556,
   -0.1041667,
   0.8125,
   0.7430556,
   0.3125,
   -0.2777778,
   -0.125,
   -0.3125,
   -0.4375,
   -0.2638889,
   0.5763889,
   -0.1041667,
   0.6597222,
   0.4513889,
   -1.388889,
   -0.3333333,
   -1.020833,
   -0.04861111,
   0.2291667,
   0.8472222,
   0.2569444,
   0.6111111,
   -0.5347222,
   -1.020833,
   -1.479167,
   -0.1180556,
   0.02083333,
   1.020833,
   0.7152778,
   0.3680556,
   0.125,
   0.1180556,
   -0.7847222,
   -0.2986111,
   -0.6805556,
   -0.3958333,
   -0.7986111,
   0.2222222,
   0.5902778,
   -0.1944444,
   -0.5208333,
   -0.8680556,
   -0.1736111,
   -0.9861111,
   -0.04861111,
   0.3819444,
   0.7152778,
   0.9513889,
   0.01388889,
   -0.6388889,
   -0.8472222,
   -0.5416667,
   -0.6111111,
   -0.2430556,
   0.4166667,
   0.6458333,
   -0.1875,
   0.02083333,
   -0.6111111,
   -1.25,
   -1.402778,
   -0.1388889,
   -0.3472222,
   -0.5902778,
   0.4513889,
   0.125,
   -0.4513889,
   -1.006944,
   -0.8472222,
   0.4861111,
   -0.125,
   0.1875,
   0.3263889,
   0.5763889,
   -0.2569444,
   -0.7430556,
   -1.0625,
   -0.5347222,
   -0.9513889,
   0.8541667,
   1.284722,
   0.8541667,
   0.09027778,
   -0.2569444,
   -1.458333,
   -1.076389,
   -0.3611111,
   0.75,
   0.8194444,
   1.652778,
   0.09027778,
   0.03472222,
   -0.5208333,
   -0.1736111,
   -1.284722,
   0.4027778,
   -0.04861111,
   0.09027778,
   1.194444,
   0.9513889,
   -0.3263889,
   -0.8125,
   -0.5694444,
   -0.9236111,
   0.2986111,
   0.6111111,
   0.06944444,
   0.1597222,
   -0.5347222,
   -0.4652778,
   -0.08333333,
   -0.4375,
   -0.05555556,
   1.180556,
   1.229167,
   0.6944444,
   0.7847222,
   -0.3680556,
   -0.1875,
   -0.7291667,
   -0.5069444,
   -0.6458333,
   0.5,
   0.5555556,
   -0.7777778,
   -0.6458333,
   -0.9583333,
   -0.2291667,
   -0.3611111,
   -0.3472222,
   0.2916667,
   0.625,
   0.6041667,
   0.06944444,
   -0.4027778,
   -0.5416667,
   -0.08333333,
   -0.6111111,
   -0.1736111,
   0.3333333,
   0.3263889,
   1.145833,
   0.5,
   -0.3680556,
   -1.263889,
   -0.6041667,
   -0.4722222,
   0.09027778,
   -0.2291667,
   0.3680556,
   0.7291667,
   -0.6041667,
   -0.02083333,
   -1.041667,
   -1.284722,
   0.1597222,
   0.4513889,
   1.368056,
   0.6458333,
   0.1388889,
   -0.08333333,
   -2.013889,
   -0.7777778,
   -0.8680556,
   -0.1944444,
   1.229167,
   0.4722222,
   0.5416667,
   -0.75,
   -0.6805556,
   -1.055556,
   0.125,
   -0.9861111,
   0.05555556,
   0.5902778,
   0.9930556,
   0.2986111,
   -0.8333333,
   -0.3333333,
   -1.180556,
   -0.5902778,
   0.06944444,
   0.2222222,
   0.8819444,
   0.8333333,
   0.5902778,
   -0.6736111,
   -0.9166667,
   -1.388889,
   -0.6597222,
   0.4861111,
   0.75,
   0.7986111,
   -0.1944444,
   -0.8194444,
   -1.125,
   -0.4305556,
   -1.125,
   0.06944444,
   1.180556,
   0.625,
   -0.3958333,
   0.4513889,
   -1.472222,
   -0.3958333,
   -0.5555556,
   -0.7083333,
   -0.5,
   0.7777778,
   -0.2291667,
   0.5208333,
   0.1388889,
   -0.4027778,
   -1.006944,
   -0.2430556,
   -0.4305556,
   -0.8680556,
   0.08333333,
   -0.09027778,
   0.4375,
   0.2569444,
   -0.9375,
   -0.5763889,
   -0.2777778,
   -0.2777778,
   0.03472222,
   0.6388889,
   0.9513889,
   0.04861111,
   -0.9930556,
   0.2430556,
   -1.145833,
   0.2986111,
   -0.7986111,
   -0.1388889,
   0.6041667,
   0.2569444,
   0.03472222,
   -0.7777778,
   -0.1041667,
   0.3819444,
   -0.6388889,
   -0.4513889,
   0.5,
   0.3958333,
   0.09027778,
   -0.04861111,
   -0.06944444,
   -0.5069444,
   -0.7152778,
   -0.6458333,
   -0.1180556,
   0.3263889,
   0.2638889,
   0.4652778,
   -0.02083333,
   -0.5694444,
   -0.5069444,
   -0.5763889,
   0.3611111,
   0.4513889,
   0.6111111,
   0.5555556,
   -0.09027778,
   0.4375,
   -1.611111,
   -0.4166667,
   -0.4305556,
   -0.1527778,
   0.4652778,
   -0.2569444,
   0.3958333,
   0.125,
   0.5347222,
   -0.75,
   0.04861111,
   0.3472222,
   0.03472222,
   -0.1041667,
   0.9027778,
   0.6597222,
   0.09027778,
   -0.125,
   -0.7152778,
   -0.5347222,
   -0.1944444,
   0.2916667,
   1.027778,
   0.9861111,
   -0.2638889,
   -0.09027778,
   -0.3472222,
   -1.0625,
   -0.1180556,
   0.3611111,
   0.8194444,
   0.6597222,
   0.5208333,
   0.1388889,
   -0.3263889,
   -1.263889,
   -0.9583333,
   0.2222222,
   0.2291667,
   0.8125,
   0.2916667,
   0.2777778,
   -0.3819444,
   -1.472222,
   0.1944444,
   -0.5694444,
   0.3472222,
   0.9166667,
   0.8333333,
   0.6111111,
   -0.4027778,
   -0.6041667,
   -0.8333333,
   0.2291667,
   0.1041667,
   0.7152778,
   0.4305556,
   0.4375,
   -0.1041667,
   -0.04861111,
   -0.4513889,
   -0.3958333,
   0.4305556,
   0.4027778,
   0.125,
   -0.08333333,
   -0.1041667,
   -0.1180556,
   -0.2916667,
   -0.6388889,
   -0.6597222,
   -0.08333333,
   0.6736111,
   0.09027778,
   -0.2638889,
   0.4305556,
   -0.05555556,
   -0.01388889,
   -0.9861111,
   -0.4027778,
   -0.2430556,
   0.05555556,
   0.3819444,
   0.8888889,
   0.9027778,
   -0.8194444,
   -0.7986111,
   -1.333333,
   -0.2083333,
   0.1527778,
   0.1736111,
   0.08333333,
   0.4305556,
   0.5,
   -0.8541667,
   -0.3819444,
   -0.6944444,
   -0.2083333,
   0.6805556,
   0.2222222,
   0.3263889,
   0.3680556,
   -0.4652778,
   0.1875,
   -0.5,
   -1.215278,
   -0.4375,
   0.2291667,
   1.215278,
   0.8472222,
   0.8888889,
   0.08333333,
   -1.375,
   -1.340278,
   -0.8888889,
   -0.2222222,
   0.01388889,
   1.090278,
   1.333333,
   0.05555556,
   -0.8680556,
   -1.819444,
   -0.75,
   0.3333333,
   1.097222,
   0.06944444,
   -0.2222222,
   -0.09027778,
   -0.8125,
   -0.6805556,
   -0.3611111,
   -0.2430556,
   -0.2916667,
   0.6111111,
   0.3611111,
   0.9722222,
   0.5,
   -0.01388889,
   -0.4027778,
   -0.8125,
   -0.04861111,
   -0.08333333,
   0.5763889,
   0.2430556,
   0.2569444,
   -0.125,
   -0.625,
   -0.6388889,
   -0.9930556,
   -0.03472222,
   0.3958333,
   0.7291667,
   0.7083333,
   -0.1944444,
   -0.9375,
   -0.2986111,
   -0.6111111,
   -0.7152778,
   0.1527778,
   0.5555556,
   0.6944444,
   0.5763889,
   -0.5069444,
   -0.1597222,
   -0.2291667,
   -0.1597222,
   -0.6041667,
   0.4722222,
   -0.1527778,
   0.2638889,
   0.4722222,
   -0.3958333,
   -0.5694444,
   -0.7638889,
   -1.25,
   0.5555556,
   1.354167,
   1.388889,
   0.7152778,
   -1.076389,
   -1.340278,
   -1.388889,
   -0.5694444,
   0.2638889,
   0.5208333,
   0.9236111,
   0.9027778,
   -0.03472222,
   0.7847222,
   -0.2638889,
   -0.03472222,
   -0.2083333,
   0.4652778,
   0.7638889,
   0.2777778,
   -0.5,
   -1.020833,
   -0.6944444,
   -0.4027778,
   0.1944444,
   -0.04861111,
   0.3333333,
   0.2638889,
   -0.2569444,
   -0.3680556,
   -0.3125,
   -0.5416667,
   0.4652778,
   -0.3333333,
   0.04861111,
   -0.625,
   0.6388889,
   0.6111111,
   -0.1180556,
   -0.1875,
   -0.03472222,
   -0.3958333,
   -0.2777778,
   0.04861111,
   0.4861111,
   0.2916667,
   0.09027778,
   -0.6597222,
   0.02083333,
   -0.3958333,
   0.2430556,
   0.6458333,
   0.2916667,
   -0.1875,
   -0.4652778,
   0.03472222,
   0.3680556,
   -0.1388889,
   0.3611111,
   0.09027778,
   0,
   0.7986111,
   0.4027778,
   1.131944,
   -0.5347222,
   -1.458333,
   -0.9027778,
   -1.159722,
   -0.2916667,
   0.3819444,
   0.1527778,
   -0.03472222,
   -0.3611111,
   0.04861111,
   -0.7083333,
   -0.8194444,
   0.02083333,
   0.05555556,
   0.3263889,
   -0.02083333,
   0.02083333,
   0.1041667,
   -0.9027778,
   0.1180556,
   -0.5902778,
   -0.4652778,
   -0.2083333,
   0.2083333,
   0.7986111,
   -1.166667,
   -0.2986111,
   0.1875,
   0.6388889,
   0.2430556,
   0.5347222,
   -0.7638889,
   -0.6458333,
   -0.3680556,
   0.1944444,
   0.7847222,
   0.1736111,
   -0.5555556,
   0.6041667,
   -0.1180556,
   -0.8541667,
   -0.08333333,
   0.2777778,
   -0.3333333,
   1.131944,
   -0.1944444,
   0.125,
   -0.5694444,
   -0.2222222,
   -0.9375,
   -0.5347222,
   0.625,
   0.4861111,
   -0.3472222,
   -0.09027778,
   -0.6388889,
   -0.625,
   -0.7430556,
   -0.1875,
   0.04861111,
   0.5763889,
   0.4305556,
   0.125,
   -0.2777778,
   -0.01388889,
   -0.3125,
   0.01388889,
   0.7291667,
   0.05555556,
   1.076389,
   1.680556,
   0.5208333,
   0.5069444,
   -0.2638889,
   -0.8819444,
   -0.125,
   0.1180556,
   0.3611111,
   -0.3333333,
   -0.1944444,
   0.3958333,
   0.1388889,
   0.3611111,
   0.3263889,
   0.1527778,
   -0.3958333,
   -0.5069444,
   0.1597222,
   -0.1736111,
   -0.3125,
   0.6041667,
   -0.4652778,
   -0.5555556,
   0.1041667,
   -0.6388889,
   -0.09027778,
   0.2916667,
   -0.1041667,
   0.625,
   -0.03472222,
   -0.7430556,
   -0.9236111,
   -0.05555556,
   0.7291667,
   0.1041667,
   0.2916667,
   0.05555556,
   -0.3819444,
   -0.7291667,
   -0.2638889,
   0.1041667,
   0.6944444,
   0.1041667,
   -0.6805556,
   0.2638889,
   0.8333333,
   -0.3611111,
   -0.7430556,
   0.04861111,
   0.1944444,
   0.2569444,
   0.9027778,
   -0.5069444,
   -0.6805556,
   0.1944444,
   -0.5069444,
   -0.2222222,
   -0.5555556,
   -0.1944444,
   -0.3680556,
   0.5,
   -0.2222222,
   0.05555556,
   -0.6944444,
   -0.6458333,
   0,
   0.9583333,
   0.4513889,
   0.03472222,
   -0.9930556,
   -0.125,
   -0.6944444,
   -0.4652778,
   -0.01388889,
   -0.04861111,
   1.055556,
   0.01388889,
   0.2222222,
   0.1736111,
   -0.7847222,
   -1.097222,
   0.1388889,
   0.03472222,
   0.6041667,
   0.625,
   0.3680556,
   0.2638889,
   -0.9722222,
   -0.8541667,
   -0.125,
   -0.4305556,
   0.3958333,
   0.3125,
   -0.2083333,
   0.5069444,
   0.2430556,
   0.4027778,
   -0.7638889,
   -0.625,
   -0.08333333,
   0.6388889,
   -0.04861111,
   0.5208333,
   -0.7152778,
   -0.5,
   -1.388889,
   -0.7083333,
   -0.3680556,
   0.09027778,
   -0.125,
   0.3263889,
   -0.2777778,
   -0.5763889,
   -0.08333333,
   -0.3680556,
   0.1388889,
   -0.4305556,
   0.09027778,
   0.06944444,
   -0.5,
   -0.9166667,
   -0.125,
   -0.2430556,
   0.4027778,
   0.125,
   -0.02083333,
   -0.2638889,
   0.01388889,
   -0.2569444,
   0.4166667,
   -0.3472222,
   -0.05555556,
   -0.3958333,
   -0.7152778,
   -0.5763889,
   -0.4027778,
   0.4513889,
   -0.3125,
   0.8819444,
   0.06944444,
   0.02083333,
   0.01388889,
   -0.4166667,
   -0.6388889,
   0.3263889,
   0.3819444,
   0.4375,
   0.06944444,
   -0.7986111,
   -0.4722222,
   -0.04861111,
   0.5069444,
   -0.4305556,
   -0.05555556,
   0.9027778,
   0.09027778,
   0.1527778,
   -0.03472222,
   -0.8819444,
   -0.4305556,
   -0.02083333,
   -0.3472222,
   0.5208333,
   0.5555556,
   -0.4861111,
   -0.5763889,
   -0.6388889,
   -0.2222222,
   0.04861111,
   0.6388889,
   0.1736111,
   -0.2638889,
   -0.8125,
   -0.5555556,
   -0.3125,
   0.1180556,
   0.1388889,
   -1.298611,
   -0.1041667,
   0.4305556,
   -0.3472222,
   0.5347222,
   0.1041667,
   -0.5694444,
   -0.1527778,
   0.09027778,
   0.6388889,
   -0.1388889,
   -0.2638889,
   -0.3263889,
   -0.8472222,
   0.3958333,
   -0.5208333,
   0.5555556,
   0.3333333,
   -0.02083333,
   0.6597222,
   0.6736111,
   -0.2083333,
   0.5416667,
   -0.2638889,
   0.7847222,
   -0.9027778,
   -0.3680556,
   0.3125,
   -0.2430556,
   -0.2986111,
   0.2916667,
   -0.03472222,
   0.5694444,
   -0.5694444,
   -0.1527778,
   -0.9027778,
   -0.3263889,
   0.2916667,
   0.05555556,
   0.2777778,
   0.1388889,
   -0.6736111,
   -0.7430556,
   -0.06944444,
   0.125,
   -0.05555556,
   -0.03472222,
   0.9722222,
   0.1736111,
   -0.3125,
   -0.6944444,
   -0.8541667,
   -0.7083333,
   -0.09027778,
   -0.5763889,
   0.3611111,
   -0.3333333,
   0.3611111,
   -0.08333333,
   -0.6388889,
   -0.04861111,
   -0.01388889,
   0.5347222,
   -0.2986111,
   -0.4166667,
   -0.04861111,
   0.1041667,
   -0.8194444,
   -0.6388889,
   -0.8819444,
   -0.7430556,
   0.1527778,
   0.1527778,
   0.3611111,
   0.03472222,
   -0.125,
   -0.1180556,
   -0.6041667,
   -0.01388889,
   0.08333333,
   0.05555556,
   0.2569444,
   -0.04861111,
   -0.5555556,
   -0.2986111,
   0.3263889,
   0.4375,
   0.06944444,
   -0.2569444,
   -0.1944444,
   -0.06944444,
   0.8819444,
   -0.6736111,
   -0.2777778,
   -0.5555556,
   0.1736111,
   0.5555556,
   0.1041667,
   0.9583333,
   -0.2569444,
   -0.3333333,
   -0.1527778,
   -0.7777778,
   -0.625,
   -0.2083333,
   0.8125,
   0.3819444,
   0.625,
   -0.02083333,
   -0.7847222,
   -0.3958333,
   -0.3125,
   0.3680556,
   0.2083333,
   0.5555556,
   -0.3958333,
   0.5208333,
   -0.8541667,
   -0.1041667,
   -0.6805556,
   0.06944444,
   -0.2222222,
   -0.4375,
   -0.1736111,
   0.1388889,
   -0.04861111,
   -0.09027778,
   -0.3472222,
   -0.3333333,
   0.2777778,
   -0.2569444,
   -0.4166667,
   -0.08333333,
   0.01388889,
   0.05555556,
   -0.1527778,
   -0.1041667,
   -0.1597222,
   0.2430556,
   0.08333333,
   0.1597222,
   0.1527778,
   0.02083333,
   0.2430556,
   0.1041667,
   0.1875,
   -0.2569444,
   0.4375,
   0.8472222,
   -0.1875,
   0.2569444,
   -0.3125,
   -0.6736111,
   -1.0625,
   -0.3125,
   0.05555556,
   -0.5555556,
   -0.01388889,
   0.5208333,
   0.4375,
   0,
   -0.2916667,
   -0.8194444,
   -0.08333333,
   -0.01388889,
   -0.09027778,
   0.04861111,
   -0.8472222,
   -0.3472222,
   -0.8819444,
   -0.1736111,
   -0.05555556,
   0.5069444,
   0.3333333,
   0.1944444,
   0.4027778,
   0.08333333,
   -0.2291667,
   -0.1944444,
   -1.027778,
   -0.75,
   -0.6041667,
   0.1041667,
   0.1041667,
   0.1041667};
   Double_t Graph3_fex1003[1044] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph3_fey1003[1044] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(1044,Graph3_fx1003,Graph3_fy1003,Graph3_fex1003,Graph3_fey1003);
   gre->SetName("Graph3");
   gre->SetTitle(" ");
   gre->SetFillColor(1);

   ci = TColor::GetColor("#ff3399");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003"," ",1044,190,900);
   Graph_Graph1003->SetMinimum(-3);
   Graph_Graph1003->SetMaximum(100);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1003->SetLineColor(ci);
   Graph_Graph1003->GetXaxis()->SetTitle("Emission wavelength [nm]");
   Graph_Graph1003->GetXaxis()->SetLabelFont(42);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetXaxis()->SetTitleFont(42);
   Graph_Graph1003->GetYaxis()->SetTitle("Intensity [AU]");
   Graph_Graph1003->GetYaxis()->SetLabelFont(42);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.045);
   Graph_Graph1003->GetYaxis()->SetTitleOffset(1.3);
   Graph_Graph1003->GetYaxis()->SetTitleFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelFont(42);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph1003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1003);
   
   gre->Draw("pl");
   
   leg = new TLegend(-2.353437e-185,-2.353437e-185,-2.353437e-185,-2.353437e-185,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextSize(0.04);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph1","TPB","lp");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph2","PTFE","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("Graph3","RPT acrylic","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   c_1->Modified();
   c_1->cd();
   c_1->SetSelected(c_1);
}

